OpenMP Fortran and C programs for solving the time-dependent Gross-Pitaevskii equation in an anisotropic trap

We present new version of previously published Fortran and C programs for solving the Gross-Pitaevskii equation for a Bose-Einstein condensate with contact interaction in one, two and three spatial dimensions in imaginary and real time, yielding both stationary and non-stationary solutions. To reduce the execution time on multicore processors, new versions of parallelized programs are developed using Open Multi-Processing (OpenMP) interface. The input in the previous versions of programs was the mathematical quantity nonlinearity for dimensionless form of Gross-Pitaevskii equation, whereas in the present programs the inputs are quantities of experimental interest, such as, number of atoms, scattering length, oscillator length for the trap, etc. New output files for some integrated one- and two-dimensional densities of experimental interest are given. We also present speedup test results for the new programs.

==> BEC-GP-OMP/c_programs/src/imag1d/imag1d.c <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 * 
 *    This program solves the time-independent Gross–Pitaevskii nonlinear
 *    partial differential equation in one space dimension for anisotropic 
 *    trap using the imaginary-time propagation. The Gross–Pitaevskii equation 
 *    describes the properties of a dilute trapped Bose–Einstein condensate.  
 *    The equation is solved using the split-step Crank–Nicolson method by 
 *    discretizing space and time. The discretized equation is then propagated
 *    in imaginary time over small time steps. When convergence is achieved, 
 *    the method has yielded the stationary solution of the problem.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    g_1d    - final nonlinearity
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nx      - number of discretization points in the x-direction
 *    x       - array with the space mesh values in the x-direction
 *    dx      - spatial discretization step in the x-direction
 *    dt      - time discretization step
 *    vgamma  - Gamma coefficient of anisotropy of the trap (omega_x / omega)
 *    Nstp    - number of initial iterations to introduce the nonlinearity g_1d
 *    Npas    - number of subsequent iterations with the fixed nonlinearity g_1d
 *    Nrun    - number of final iterations with the fixed nonlinearity g_1d
 *    output  - output file with the summary of final values of all physical 
 *              quantities
 *    initout - output file with the initial wave function
 *    Npasout - output file with the wave function obtained after the 
 *              subsequent Npas iterations, with the fixed nonlinearity g_1d
 *    Nrunout - output file with the final wave function obtained after the 
 *              final Nrun iterations
 *    outstpx - discretization step in the x-direction used to save wave 
 *              functions
 */

#include "imag1d.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   char filename[MAX_FILENAME_SIZE];  
   long cnti;
   double norm, mu, en;
   double *rms;
   double *psi;
   double *cbeta;
   double *dpsix;
   double *tmpxi, *tmpxj;
   double psi2;
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);
   
   pi = 3.14159265358979;   

   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();  

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);
   x2 = alloc_double_vector(Nx);

   pot = alloc_double_vector(Nx);
   psi = alloc_double_vector(Nx);

   dpsix = alloc_double_vector(Nx);

   calphax = alloc_double_vector(Nx - 1);
   cbeta =  alloc_double_vector(Nx - 1);
   cgammax = alloc_double_vector(Nx - 1);

   tmpxi = alloc_double_vector(Nx);
   tmpxj = alloc_double_vector(Nx);
   
   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;

   if (opt == 1) par = 1.;
   else if (opt == 2) par = 2.;
   else{
      fprintf(stderr, "OPTION is not well defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
  
   Nx2 = Nx / 2;
   dx2 = dx * dx;
   
   fprintf(out, " Imaginary time propagation 1d,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na,aho);
   fprintf(out, "  Scattering length a = %.2f*a0\n", as);
   fprintf(out, "  Nonlinearity G_3D = %.6f\n", g_3d);
   fprintf(out, "  Nonlinearity G_1D = %.6f\n", g_1d);
   fprintf(out, "  Parameter of trap: GAMMA = %.2f\n", vgamma);
   fprintf(out, "  Transverse trap parameter = %.2f\n\n", drho);
   fprintf(out, " # Space Stp:  N = %li\n", Nx);
   fprintf(out, "  Space Step: DX = %.6f\n", dx);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N      <x>      |Psi(0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   g = 0.;

   initpsi(psi);
   initpot();
   gencoef();
   calcnorm(&norm, psi, tmpxi);
   calcmuen(&mu, &en, psi, dpsix, tmpxi, tmpxj);
   calcrms(rms, psi, tmpxi);
   psi2 = psi[Nx2] * psi[Nx2];
   fprintf(out, "Initial : %15.4f %11.6f %11.6f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2x(psi, file);
      fclose(file);
   }

   if(Nstp != 0) {
     double g_stp = par * g_1d / (double) Nstp;
     g = 0.;
     for(cnti = 0; cnti < Nstp; cnti ++) {
        g += g_stp;
        calcnu(psi);
        calclux(psi, cbeta);
        calcnorm(&norm, psi, tmpxi);
     }
     calcmuen(&mu, &en, psi, dpsix, tmpxi, tmpxj);
     calcrms(rms, psi, tmpxi);
     psi2 = psi[Nx2] * psi[Nx2];
     fprintf(out, "After NSTP iter.:%8.4f %11.6f %11.6f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
     fflush(out);
     
     if(Nstpout != NULL) {
       sprintf(filename, "%s.txt", Nstpout);
       file = fopen(filename, "w");
       outpsi2x(psi, file);
       fclose(file);
     }
   }
   else {
     g = par * g_1d;
   }

   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcnorm(&norm, psi, tmpxi);
   }
   if(Npas != 0){   
    calcmuen(&mu, &en, psi, dpsix, tmpxi, tmpxj);
    calcrms(rms, psi, tmpxi);
    psi2 = psi[Nx2] * psi[Nx2];
    fprintf(out, "After NPAS iter.:%8.4f %11.6f %11.6f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
    fflush(out);
    
    if(Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2x(psi, file);
      fclose(file);
    }
   }

   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcnorm(&norm, psi, tmpxi);
   }
   if(Nrun != 0){     
    calcmuen(&mu, &en, psi, dpsix, tmpxi, tmpxj);
    calcrms(rms, psi, tmpxi);
    psi2 = psi[Nx2] * psi[Nx2];
    fprintf(out, "After NRUN iter.:%8.4f %11.6f %11.6f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
    fflush(out);
    
    if(Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2x(psi, file);
      fclose(file);
    }
   }
   
   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);

   free_double_vector(x);

   free_double_vector(x2);

   free_double_vector(pot);
   free_double_vector(psi);

   free_double_vector(dpsix);

   free_double_vector(calphax);
   free_double_vector(cbeta);
   free_double_vector(cgammax);

   free_double_vector(tmpxi);
   free_double_vector(tmpxj);
  
   clock_end = time(NULL);
   //fprintf(out, "Clock start : %s", ctime(&clock_beg));
   //fprintf(out, "Clock end   : %s", ctime(&clock_end));
   double wall_time = difftime(clock_end, clock_beg);
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time);   
   
   if(output != NULL) fclose(out);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DRHO")) == NULL) {
      fprintf(stderr, "DRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   drho = atof(cfg_tmp); 
   drho2 = drho * drho;

   if((cfg_tmp = cfg_read("G_1D")) == NULL) {
      if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
	 fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
	 exit(EXIT_FAILURE);
      }
      Na = atol(cfg_tmp);
   
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g_3d = 4. * pi * as * Na * BOHR_RADIUS / aho;
      g_1d = g_3d / (2. * pi * drho2);      
   } else {
     g_1d = atof(cfg_tmp); 
     g_3d = g_1d * (2. * pi * drho2);
   }

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double *psi) {
   long cnti;
   double cpsi;
   double tmp;
   
   cpsi = sqrt(sqrt(pi / vgamma));

   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
// 
      tmp = exp(- 0.5 * vgamma * x2[cnti]);
      psi[cnti] = tmp / cpsi;
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti;
   double vgamma2;

   vgamma2 = vgamma * vgamma;

   for(cnti = 0; cnti < Nx; cnti ++) {
      pot[cnti] = vgamma2 * x2[cnti];
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Ax0 = 1. + dt / dx2;

   Ax0r = 1. - dt / dx2;

   Ax = - 0.5 * dt / dx2;

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 */
void calcnorm(double *norm, double *psi, double *tmpx) {
   long cnti;

//   #pragma omp parallel private(cnti)
  // {      
    //  #pragma omp for  
      for(cnti = 0; cnti < Nx; cnti ++) {
	tmpx[cnti] = psi[cnti] * psi[cnti];
      }
      //#pragma omp barrier
      
//      #pragma omp single
      *norm = sqrt(simpint(dx, tmpx, Nx)); 
      
  //    #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
	  psi[cnti] /= *norm;
      }      
//   }      

   return;
}


/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 */
void calcrms(double *rms, double *psi, double *tmpx) {
   long cnti;
   double psi2;
   
      for(cnti = 0; cnti < Nx; cnti ++) {
	  psi2 = psi[cnti] * psi[cnti];
	  tmpx[cnti] = x2[cnti] * psi2;
      }
      *rms = sqrt(simpint(dx, tmpx, Nx));
      
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without 
 *    spatial derivatives).
 *    psi       - array with the wave function values
 */
void calcnu(double *psi) {
   long cnti;
   double psi2, psi2lin, tmp;

   #pragma omp parallel for private(cnti, psi2, psi2lin, tmp)   
   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      psi2lin = psi2 * g;
      tmp = dt * (pot[cnti] + psi2lin);
      psi[cnti] *= exp(- tmp);
   }

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu        - chemical potential
 *    en        - energy
 *    psi       - array with the wave function values
 *    dpsix     - temporary array
 *    tmpxi     - temporary array
 *    tmpxj     - temporary array
 */
void calcmuen(double *mu, double *en, double *psi, double *dpsix, double *tmpxi, double *tmpxj) {
   long cnti;
   double psi2, psi2lin, dpsi2;
   
   diff(dx, psi, dpsix, Nx);

      for(cnti = 0; cnti < Nx; cnti ++) {
	  psi2 = psi[cnti] * psi[cnti];
	  psi2lin = psi2 * g;
	  dpsi2 = dpsix[cnti] * dpsix[cnti];
	  tmpxi[cnti] = (pot[cnti] + psi2lin) * psi2 + dpsi2;
	  tmpxj[cnti] = (pot[cnti] + 0.5 * psi2lin) * psi2 + dpsi2;
      }
   
   *mu = simpint(dx, tmpxi, Nx);
   *en = simpint(dx, tmpxj, Nx);

   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double *psi, double *cbeta) {
   long cnti;
   double c;

      cbeta[Nx - 2] = psi[Nx - 1];      
      for (cnti = Nx - 2; cnti > 0; cnti --) {
	  c = - Ax * psi[cnti + 1] + Ax0r * psi[cnti] - Ax * psi[cnti - 1];
	  cbeta[cnti - 1] =  cgammax[cnti] * (Ax * cbeta[cnti] - c);
      }
      
      psi[0] = 0.;
         
      for (cnti = 0; cnti < Nx - 2; cnti ++) {
	  psi[cnti + 1] = calphax[cnti] * psi[cnti] + cbeta[cnti];
      }
      psi[Nx - 1] = 0.;
   
   return;
}

/**
 *    Writing the file with the 1D density values
 */
void outpsi2x(double *psi, FILE *file) {
   long cnti;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      fprintf(file, "%8le %8le\n", x[cnti], psi[cnti] * psi[cnti]);
   }
   fflush(file);

   return;
}


==> BEC-GP-OMP/c_programs/src/imag1d/imag1d.h <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <omp.h>
#include <time.h>

#define MAX_FILENAME_SIZE     256
#define RMS_ARRAY_SIZE        1
#define BOHR_RADIUS           5.2917720859e-11

char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout;
long outstpx;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nx;
long Nx2;
double g, g_3d, g_1d;
double aho, as;
double dx;
double dx2;
double dt;
double vgamma, drho, drho2;
double par;
double pi;

double *x;
double *x2;
double *pot;

double Ax0, Ax0r, Ax;
double *calphax;
double *cgammax;

void readpar(void);
void initpsi(double *psi);
void initpot(void);
void gencoef(void);
void calcnorm(double *, double *, double *);
void calcmuen(double *, double *, double *, double *, double *, double *);
void calcrms(double *, double *, double *);
void calcnu(double *);
void calclux(double *, double *);
void outpsi2x(double *, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern void free_double_vector(double *);

==> BEC-GP-OMP/c_programs/src/imag2d/imag2d.c <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.   
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 * 
 *    This program solves the time-independent Gross–Pitaevskii nonlinear
 *    partial differential equation in two space dimensions in anisotropic 
 *    trap using the imaginary-time propagation. The Gross–Pitaevskii equation 
 *    describes the properties of a dilute trapped Bose–Einstein condensate.  
 *    The equation is solved using the split-step Crank–Nicolson method by 
 *    discretizing space and time. The discretized equation is then propagated
 *    in imaginary time over small time steps. When convergence is achieved, 
 *    the method has yielded the stationary solution of the problem.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    g_2d    - final nonlinearity
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nx      - number of discretization points in the x-direction
 *    Ny      - number of discretization points in the y-direction
 *    x       - array with the space mesh values in the x-direction
 *    y       - array with the space mesh values in the y-direction
 *    dx      - spatial discretization step in the x-direction
 *    dy      - spatial discretization step in the y-direction
 *    dt      - time discretization step
 *    vgamma  - Gamma coefficient of anisotropy of the trap (omega_x / omega)
 *    vnu     - Nu coefficient of anisotropy of the trap (omega_y / omega)
 *    Nstp    - number of initial iterations to introduce the nonlinearity g_2d
 *    Npas    - number of subsequent iterations with the fixed nonlinearity g_2d
 *    Nrun    - number of final iterations with the fixed nonlinearity g_2d
 *    output  - output file with the summary of final values of all physical 
 *              quantities
 *    initout - output file with the initial wave function
 *    Npasout - output file with the wave function obtained after the 
 *              subsequent Npas iterations, with the fixed nonlinearity g_2d
 *    Nrunout - output file with the final wave function obtained after the 
 *              final Nrun iterations
 *    outstpx - discretization step in the x-direction used to save wave 
 *              functions
 *    outstpy - discretization step in the yG-direction used to save wave 
 *              functions
 */

#include "imag2d.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;   
   char filename[MAX_FILENAME_SIZE];   
   int nthreads;
   long cnti, cntj;
   double norm, mu, en;
   double *rms;   
   double **psi;
   double **cbeta;
   double **dpsix, **dpsiy;
   double **tmpxi, **tmpyi, **tmpxj, **tmpyj;
   double *tmpx, *tmpy;
   double psi2;
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);  
   
   pi = 4. * atan(1.);   
   
   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   #pragma omp parallel
      #pragma omp master
         nthreads = omp_get_num_threads();
   
   rms = alloc_double_vector(RMS_ARRAY_SIZE);	 
   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);
   
   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);
   
   pot = alloc_double_matrix(Nx, Ny);
   psi = alloc_double_matrix(Nx, Ny);
   
   dpsix = alloc_double_matrix(Nx, Ny);
   dpsiy = alloc_double_matrix(Nx, Ny);
   
   calphax = alloc_double_vector(Nx - 1);
   calphay = alloc_double_vector(Ny - 1);
   cbeta =  alloc_double_matrix(nthreads, MAX(Nx, Ny) - 1);
   cgammax = alloc_double_vector(Nx - 1);
   cgammay = alloc_double_vector(Ny - 1);
   
   tmpxi = alloc_double_matrix(nthreads, Nx);
   tmpyi = alloc_double_matrix(nthreads, Ny);
   tmpxj = alloc_double_matrix(nthreads, Nx);
   tmpyj = alloc_double_matrix(nthreads, Ny);
   
   tmpx = alloc_double_vector(Nx);
   tmpy = alloc_double_vector(Ny);   
   
   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;
   
   if(rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   }   
   else filerms = NULL;   
   
   fprintf(out, " Imaginary time propagation 2d,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0\n", as);
   fprintf(out, "  Nonlinearity G_3D = %.7f\n", g_3d);
   fprintf(out, "  Nonlinearity G_2D = %.7f\n", g_2d);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, NU = %.2f\n", vgamma, vnu);
   fprintf(out, "  Axial trap parameter = %.2f\n\n", d_z);
   fprintf(out, " # Space Stp: NX = %li, NY = %li\n", Nx,Ny);
   fprintf(out, "  Space Step: DX = %.4f, DY = %.4f\n", dx,dy);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <rho>     |Psi(0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);   
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmpxi, tmpyi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(rms, psi, tmpxi, tmpyi);
   psi2 = psi[Nx2][Ny2] * psi[Nx2][Ny2];
   fprintf(out, "Initial : %15.4f %11.6f %11.6f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", initout);
      file = fopen(filename, "w");
      outdenx(psi, tmpy, file);
      fclose(file);    

      sprintf(filename, "%s1d_y.txt", initout);
      file = fopen(filename, "w");
      outdeny(psi, tmpx, file);
      fclose(file);     
   }
   
   if(rmsout != NULL) {
      fprintf(filerms, " Imaginary time propagation 2d,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:        <x>             <y>             <rho>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");      
      fprintf(filerms, "           Initial:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }   

   if(Nstp != 0) {
     double g_stp = par * g_2d / (double) Nstp;
     G = 0.;
     for(cnti = 0; cnti < Nstp; cnti ++) {
        G += g_stp;
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi);
     }
     calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
     calcrms(rms, psi, tmpxi, tmpyi);
     psi2 = psi[Nx2][Ny2] * psi[Nx2][Ny2];
     fprintf(out, "After NSTP iter.:%8.4f %11.6f %11.6f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
     fflush(out);

     if(Nstpout != NULL) {
       sprintf(filename, "%s.txt", Nstpout);
       file = fopen(filename, "w");
       outpsi2xy(psi, file);
       fclose(file);

       sprintf(filename, "%s1d_x.txt", Nstpout);
       file = fopen(filename, "w");
       outdenx(psi, tmpy, file);
       fclose(file);     

       sprintf(filename, "%s1d_y.txt", Nstpout);
       file = fopen(filename, "w");
       outdeny(psi, tmpx, file);
       fclose(file);        
     }     

     if(rmsout != NULL) {
       fprintf(filerms, "  After NSTP iter.:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
       fflush(filerms);
     }      
   }
   else {
     G = par * g_2d;
   }     
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi);
   }
   if(Npas != 0){
    calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
    calcrms(rms, psi, tmpxi, tmpyi);   
    psi2 = psi[Nx2][Ny2] * psi[Nx2][Ny2];   
    fprintf(out, "After NPAS iter.:%8.4f %11.6f %11.6f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
    fflush(out);
   
    if(rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
    } 
   
    if(Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Npasout);
      file = fopen(filename, "w");
      outdenx(psi, tmpy, file);
      fclose(file);     

      sprintf(filename, "%s1d_y.txt", Npasout);
      file = fopen(filename, "w");
      outdeny(psi, tmpx, file);
      fclose(file);      
    }  
   }   
   
   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi);
   }
   if(Nrun != 0){   
    calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
    calcrms(rms, psi, tmpxi, tmpyi);    
    psi2 = psi[Nx2][Ny2] * psi[Nx2][Ny2];
    fprintf(out, "After NRUN iter.:%8.4f %11.6f %11.6f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
    fflush(out);
     
    if(rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
      fprintf(filerms, "                  --------------------------------------------------------\n"); 
    }
    
    if(Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Nrunout);
      file = fopen(filename, "w");
      outdenx(psi, tmpy, file);
      fclose(file);     

      sprintf(filename, "%s1d_y.txt", Nrunout);
      file = fopen(filename, "w");
      outdeny(psi, tmpx, file);
      fclose(file);       
    }      
   }
    
   if(rmsout != NULL) fclose(filerms);
   
   fprintf(out, "                  --------------------------------------------------------\n\n");
   
   free_double_vector(rms);
   
   free_double_vector(x);
   free_double_vector(y);

   free_double_vector(x2);
   free_double_vector(y2);

   free_double_matrix(pot);
   free_double_matrix(psi);

   free_double_matrix(dpsix);
   free_double_matrix(dpsiy);

   free_double_vector(calphax);
   free_double_vector(calphay);
   free_double_matrix(cbeta);
   free_double_vector(cgammax);
   free_double_vector(cgammay);

   free_double_matrix(tmpxi);
   free_double_matrix(tmpyi);
   free_double_matrix(tmpxj);
   free_double_matrix(tmpyj);
   
   free_double_vector(tmpx);
   free_double_vector(tmpy);   
   
   clock_end = time(NULL);
   double wall_time = difftime(clock_end, clock_beg);
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time);    
   
   if(output != NULL) fclose(out);   

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp); 
   
   if((cfg_tmp = cfg_read("D_Z")) == NULL) {
      fprintf(stderr, "D_Z is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   d_z = atof(cfg_tmp);   
   
   if((cfg_tmp = cfg_read("G_2D")) == NULL) {
      if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
	 fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
	 exit(EXIT_FAILURE);
      }
      Na = atol(cfg_tmp);  
     
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g_3d = 4. * (pi) * as * Na * BOHR_RADIUS / aho;     
      g_2d = g_3d / (sqrt(2. * (pi)) * d_z);
   } else {
      g_2d = atof(cfg_tmp);
      g_3d = g_2d * (sqrt(2. * (pi)) * d_z);      
   }

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);   
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);   
   
   if((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");   
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");   
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Nstpout != NULL)  || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double **psi) {
   long cnti, cntj;
   double gamma2, nu2;
   double cpsi1;
   double tmp;
   
   if (opt == 1) par = 1.;
   else if (opt == 2) par = 2.;
   else{
      fprintf(stderr, "OPTION is not well defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   
   gamma2 = vgamma * vgamma;      
   nu2 = vnu * vnu;
   
   Nx2 = Nx / 2; Ny2 = Ny / 2;
   dx2 = dx * dx; dy2 = dy * dy;
   
   cpsi1 = sqrt(pi * sqrt(1. / (vgamma * vnu)));
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
      for(cntj = 0; cntj < Ny; cntj ++) {
         y[cntj] = (cntj - Ny2) * dy;
         y2[cntj] = y[cntj] * y[cntj];
 
         pot[cnti][cntj] = (gamma2 * x2[cnti] + nu2 * y2[cntj]);
         tmp = exp(- 0.5 * (vgamma * x2[cnti] + vnu * y2[cntj]));
         psi[cnti][cntj] = tmp / cpsi1;
      }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ax0 = 1. + dt / dx2;
   Ay0 = 1. + dt / dy2;
   
   Ax0r = 1. - dt / dx2;
   Ay0r = 1. - dt / dy2;
   
   Ax = - 0.5 * dt / dx2;
   Ay = - 0.5 * dt / dy2;
   
   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }
   
   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcnorm(double *norm, double **psi, double **tmpx, double **tmpy) {
   int threadid;
   long cnti, cntj;
   
   #pragma omp parallel private(threadid, cnti, cntj)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            tmpy[threadid][cntj] = psi[cnti][cntj] * psi[cnti][cntj];
         }
         tmpx[0][cnti] = simpint(dy, tmpy[threadid], Ny);
      }
      #pragma omp barrier
      
      #pragma omp single
      *norm = sqrt(simpint(dx, tmpx[0], Nx));
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            psi[cnti][cntj] /= *norm;
         }
      }
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsix - temporary array
 *    dpsiy - temporary array
 *    tmpxi - temporary array
 *    tmpyi - temporary array
 *    tmpxj - temporary array
 *    tmpyj - temporary array
 */
void calcmuen(double *mu, double *en, double **psi, double **dpsix, double **dpsiy, double **tmpxi, double **tmpyi, double **tmpxj, double **tmpyj) {
   int threadid;
   long cnti, cntj;
   double psi2, psi2lin, dpsi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, psi2, psi2lin, dpsi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cnti = 0; cnti < Nx; cnti ++) {
            tmpxi[threadid][cnti] = psi[cnti][cntj];
         }
         diff(dx, tmpxi[threadid], tmpxj[threadid], Nx);
         for(cnti = 0; cnti < Nx; cnti ++) {
            dpsix[cnti][cntj] = tmpxj[threadid][cnti];
         }
      }
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            tmpyi[threadid][cntj] = psi[cnti][cntj];
         }
         diff(dy, tmpyi[threadid], tmpyj[threadid], Ny);
         for(cntj = 0; cntj < Ny; cntj ++) {
            dpsiy[cnti][cntj] = tmpyj[threadid][cntj];
         }
      }
      #pragma omp barrier

      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            psi2 = psi[cnti][cntj] * psi[cnti][cntj];
            psi2lin = psi2 * G;
            dpsi2 = dpsix[cnti][cntj] * dpsix[cnti][cntj] + 
                    dpsiy[cnti][cntj] * dpsiy[cnti][cntj];
            tmpyi[threadid][cntj] = (pot[cnti][cntj] + psi2lin) * psi2 + dpsi2;
            tmpyj[threadid][cntj] = (pot[cnti][cntj] + 0.5 * psi2lin) * psi2 + dpsi2;
         }
         tmpxi[0][cnti] = simpint(dy, tmpyi[threadid], Ny);
         tmpxj[0][cnti] = simpint(dy, tmpyj[threadid], Ny);
      }
   }
   
   *mu = simpint(dx, tmpxi[0], Nx);
   *en = simpint(dx, tmpxj[0], Nx);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcrms(double *rms, double **psi, double **tmpx, double **tmpy) {
   int threadid;
   long cnti, cntj;
   double psi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, psi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Ny; cntj ++) {
	 for(cnti = 0; cnti < Nx; cnti ++) {
            psi2 = psi[cnti][cntj] * psi[cnti][cntj];
            tmpx[threadid][cnti] = x2[cnti] * psi2;
         }
         tmpy[0][cntj] = simpint(dx, tmpx[threadid], Nx);
      }
      rms[1] = sqrt(simpint(dy, tmpy[0], Ny));      
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            psi2 = psi[cnti][cntj] * psi[cnti][cntj];
            tmpy[threadid][cntj] = y2[cntj] * psi2;
         }
         tmpx[0][cnti] = simpint(dy, tmpy[threadid], Ny);
      }      
      rms[2] = sqrt(simpint(dx, tmpx[0], Nx));
   }
   
   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2]);   
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double **psi) {
   long cnti, cntj;
   double psi2, psi2lin, tmp;
   
   #pragma omp parallel for private(cnti, cntj, psi2, psi2lin, tmp)
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psi2 = psi[cnti][cntj] * psi[cnti][cntj];
         psi2lin = psi2 * G;
         tmp = dt * (pot[cnti][cntj] + psi2lin);
         psi[cnti][cntj] *= exp(- tmp);
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double **psi, double **cbeta) {
   int threadid;
   long cnti, cntj;
   double c;
   
   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Ny; cntj ++) {
         cbeta[threadid][Nx - 2] = psi[Nx - 1][cntj];
         for (cnti = Nx - 2; cnti > 0; cnti --) {
            c = - Ax * psi[cnti + 1][cntj] + Ax0r * psi[cnti][cntj] - Ax * psi[cnti - 1][cntj];
            cbeta[threadid][cnti - 1] =  cgammax[cnti] * (Ax * cbeta[threadid][cnti] - c);
         }
         psi[0][cntj] = 0.;
         for (cnti = 0; cnti < Nx - 2; cnti ++) {
            psi[cnti + 1][cntj] = calphax[cnti] * psi[cnti][cntj] + cbeta[threadid][cnti];
         }
         psi[Nx - 1][cntj] = 0.;
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double **psi, double **cbeta) {
   int threadid;
   long cnti, cntj;
   double c;
   
   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         cbeta[threadid][Ny - 2] = psi[cnti][Ny - 1];
         for (cntj = Ny - 2; cntj > 0; cntj --) {
            c = - Ay * psi[cnti][cntj + 1] + Ay0r * psi[cnti][cntj] - Ay * psi[cnti][cntj - 1];
            cbeta[threadid][cntj - 1] =  cgammay[cntj] * (Ay * cbeta[threadid][cntj] - c);
         }
         psi[cnti][0] = 0.;
         for (cntj = 0; cntj < Ny - 2; cntj ++) {
            psi[cnti][cntj + 1] = calphay[cntj] * psi[cnti][cntj] + cbeta[threadid][cntj];
         }
         psi[cnti][Ny - 1] = 0.;
      }
   }
   
   return;
}

void outpsi2xy(double **psi, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj += outstpy) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], psi[cnti][cntj] * psi[cnti][cntj]);
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}

void outdeny(double **psi, double *tmp, FILE *file) {
   long cnti, cntj;

    for(cntj = 0; cntj < Ny; cntj += outstpy) {
        for(cnti = 0; cnti < Nx; cnti ++) {
             tmp[cnti] = psi[cnti][cntj] * psi[cnti][cntj];
       }
       fprintf(file, "%8le %8le\n", y[cntj], simpint(dx, tmp, Nx));
       fflush(file);
    }
}

void outdenx(double **psi, double *tmp, FILE *file) {
   long cnti, cntj;  

    for(cnti = 0; cnti < Nx; cnti += outstpx) {
       for(cntj = 0; cntj < Ny; cntj ++) {
             tmp[cntj] = psi[cnti][cntj] * psi[cnti][cntj];
       }
       fprintf(file, "%8le %8le\n", x[cnti], simpint(dy, tmp, Ny));
       fflush(file);
    }
}


==> BEC-GP-OMP/c_programs/src/imag2d/imag2d.h <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <omp.h>
#include <time.h>

#define MAX(a, b) (a > b) ? a : b
#define MAX_FILENAME_SIZE     256
#define RMS_ARRAY_SIZE        3
#define BOHR_RADIUS           5.2917720859e-11

char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout;
long outstpx, outstpy;

int opt;
long Na;
long Nx, Ny;
long Nx2, Ny2;
long Nstp, Npas, Nrun;
double dx, dy;
double dx2, dy2;
double dt;
double g_3d, g_2d, G;
double aho, as;
double vgamma, vnu, d_z;
double par;
double pi;

double *x, *y;
double *x2, *y2;
double **pot;

double Ax0, Ay0, Ax0r, Ay0r, Ax, Ay;
double *calphax, *calphay;
double *cgammax, *cgammay;

void readpar(void);
void init(double **);
void gencoef(void);
void calcnorm(double *, double **, double **, double **);
void calcmuen(double *, double *, double **, double **, double **, double **, double **, double **, double **);
void calcrms(double *, double **, double **, double **);
void calcnu(double **);
void calclux(double **, double **);
void calcluy(double **, double **);
void outpsi2xy(double **, FILE *);
void outdenx(double **, double *, FILE *);
void outdeny(double **, double *, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern double **alloc_double_matrix(long, long);
extern void free_double_vector(double *);
extern void free_double_matrix(double **);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> BEC-GP-OMP/c_programs/src/imag3d/imag3d.c <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-independent Gross–Pitaevskii nonlinear
 *    partial differential equation in three space dimensions in a trap using
 *    the imaginary-time propagation. The Gross–Pitaevskii equation describes
 *    the properties of a dilute trapped Bose–Einstein condensate. The
 *    equation is solved using the split-step Crank–Nicolson method by
 *    discretizing space and time. The discretized equation is then propagated
 *    in imaginary time over small time steps. When convergence is achieved,
 *    the method has yielded the stationary solution of the problem.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    G0      - final nonlinearity
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nx      - number of discretization points in the x-direction
 *    Ny      - number of discretization points in the y-direction
 *    Nz      - number of discretization points in the z-direction
 *    x       - array with the space mesh values in the x-direction
 *    y       - array with the space mesh values in the y-direction
 *    z       - array with the space mesh values in the z-direction
 *    dx      - spatial discretization step in the x-direction
 *    dy      - spatial discretization step in the y-direction
 *    dz      - spatial discretization step in the z-direction
 *    dt      - time discretization step
 *    vgamma  - gamma coefficient of anisotropy of the trap
 *    vnu     - nu coefficient of anisotropy of the trap
 *    vlambda - lambda coefficient of anisotropy of the trap
 *    Nstp    - number of initial iterations to introduce the nonlinearity G0
 *    Npas    - number of subsequent iterations with the fixed nonlinearity G0
 *    Nrun    - number of final iterations with the fixed nonlinearity G0
 *    output  - output file with the summary of final values of all physical 
 *              quantities
 *    initout - output file with the initial wave function
 *    Npasout - output file with the wave function obtained after the 
 *              subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout - output file with the final wave function obtained after the 
 *              final Nrun iterations
 *    outstpx - discretization step in the x-direction used to save wave 
 *              functions
 *    outstpy - discretization step in the y-direction used to save wave 
 *              functions
 *    outstpz - discretization step in the z-direction used to save wave 
 *              functions
 */

#include "imag3d.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;         
   int nthreads;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   double norm, mu, en;
   double *rms;   
   double ***psi;
   double **cbeta;
   double ***dpsix, ***dpsiy, ***dpsiz;
   double **tmpxi, **tmpyi, **tmpzi, **tmpxj, **tmpyj, **tmpzj;    
   double **tmpxk, **tmpyk, **tmpzk;   
   double *tmpx, *tmpy, *tmpz;   
   double psi2;     
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);      
   pi = 3.1415927;
   
   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }
   
   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   #pragma omp parallel
      #pragma omp master
         nthreads = omp_get_num_threads();
	 
   rms = alloc_double_vector(RMS_ARRAY_SIZE);   
	 
   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);
   z = alloc_double_vector(Nz);
   
   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_tensor(Nx, Ny, Nz);
   psi = alloc_double_tensor(Nx, Ny, Nz);
   
   dpsix = alloc_double_tensor(Nx, Ny, Nz);
   dpsiy = alloc_double_tensor(Nx, Ny, Nz);
   dpsiz = alloc_double_tensor(Nx, Ny, Nz);
   
   calphax = alloc_double_vector(Nx - 1);
   calphay = alloc_double_vector(Ny - 1);
   calphaz = alloc_double_vector(Nz - 1);
   cbeta =  alloc_double_matrix(nthreads, MAX(Nx, Ny, Nz) - 1);
   cgammax = alloc_double_vector(Nx - 1);
   cgammay = alloc_double_vector(Ny - 1);
   cgammaz = alloc_double_vector(Nz - 1);
   
   tmpxi = alloc_double_matrix(nthreads, Nx);
   tmpyi = alloc_double_matrix(nthreads, Ny);
   tmpzi = alloc_double_matrix(nthreads, Nz);
   tmpxj = alloc_double_matrix(nthreads, Nx);
   tmpyj = alloc_double_matrix(nthreads, Ny);
   tmpzj = alloc_double_matrix(nthreads, Nz);
   tmpxk = alloc_double_matrix(nthreads, Nx);
   tmpyk = alloc_double_matrix(nthreads, Ny);
   tmpzk = alloc_double_matrix(nthreads, Nz);
   
   tmpx = alloc_double_vector(Nx);
   tmpy = alloc_double_vector(Ny);
   tmpz = alloc_double_vector(Nz);
   
   
   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;
   
   if(rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   }   
   else filerms = NULL; 
   
   fprintf(out, " Imaginary time propagation 3D,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0\n", as);
   fprintf(out, "  Nonlinearity G_3D = %.7f\n", G0);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, NU = %.2f, LAMBDA = %.2f\n", vgamma, vnu, vlambda);
   fprintf(out, " # Space Stp: NX = %li, NY = %li, NZ = %li\n", Nx, Ny, Nz);
   fprintf(out, "  Space Step: DX = %.4f, DY = %.4f, DZ = %.4f\n", dx, dy, dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, "                  ----------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <rho>     |Psi(0,0,0)|^2\n");
   fprintf(out, "                  ----------------------------------------------------------\n");   
   fflush(out);
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(rms, psi, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj, tmpxk, tmpyk, tmpzk);
   psi2 = psi[Nx2][Ny2][Nz2] * psi[Nx2][Ny2][Nz2];
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out); 

   if(rmsout != NULL) {
      fprintf(filerms, " Imaginary time propagation 3D,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:       <r>          <x>          <y>          <z>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");      
      fprintf(filerms, "           Initial: %11.5f  %11.5f  %11.5f  %11.5f\n", rms[0], rms[1], rms[2], rms[3]);
      fflush(filerms);
   } 

   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outdenxyz(psi, file);
      fclose(file);
     
      sprintf(filename, "%s1d_x.txt", initout);
      file = fopen(filename, "w");
      outdenx(psi, tmpy, tmpz, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", initout);
      file = fopen(filename, "w");
      outdeny(psi, tmpx, tmpz, file);
      fclose(file);      
      
      sprintf(filename, "%s1d_z.txt", initout);
      file = fopen(filename, "w");
      outdenz(psi, tmpx, tmpy, file);
      fclose(file);
/*   
      sprintf(filename, "%s2d_xy.txt", initout);
      file = fopen(filename, "w");
      outdenxy(psi, tmpz, file);
      fclose(file);       

      sprintf(filename, "%s2d_xz.txt", initout);
      file = fopen(filename, "w");
      outdenxz(psi, tmpy, file);
      fclose(file);      
      
      sprintf(filename, "%s2d_yz.txt", initout);
      file = fopen(filename, "w");
      outdenyz(psi, tmpx, file);
      fclose(file);    

      sprintf(filename, "%s3d_x0z.txt", initout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s3d_xy0.txt", initout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);     
*/   
   }

   if(Nstp != 0) {
     double g_stp = par * G0 / (double) Nstp;
     G = 0.;
     for(cnti = 0; cnti < Nstp; cnti ++) {
        G += g_stp;
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
     }
     calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
     calcrms(rms, psi, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj, tmpxk, tmpyk, tmpzk);
     psi2 = psi[Nx2][Ny2][Nz2] * psi[Nx2][Ny2][Nz2];
     fprintf(out, "NSTP :    %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
     fflush(out);
     if(rmsout != NULL) {
       fprintf(filerms, "              NSTP: %11.5f  %11.5f  %11.5f  %11.5f\n", rms[0], rms[1], rms[2], rms[3]);
       fflush(filerms);
     }
     if(Nstpout != NULL) {
      sprintf(filename, "%s.txt", Nstpout);
      file = fopen(filename, "w");
      outdenxyz(psi, file);
      fclose(file);
     
      sprintf(filename, "%s1d_x.txt", Nstpout);
      file = fopen(filename, "w");
      outdenx(psi, tmpy, tmpz, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", Nstpout);
      file = fopen(filename, "w");
      outdeny(psi, tmpx, tmpz, file);
      fclose(file);      
      
      sprintf(filename, "%s1d_z.txt", Nstpout);
      file = fopen(filename, "w");
      outdenz(psi, tmpx, tmpy, file);
      fclose(file);
/*   
      sprintf(filename, "%s2d_xy.txt", Nstpout);
      file = fopen(filename, "w");
      outdenxy(psi, tmpz, file);
      fclose(file);       

      sprintf(filename, "%s2d_xz.txt", Nstpout);
      file = fopen(filename, "w");
      outdenxz(psi, tmpy, file);
      fclose(file);      
      
      sprintf(filename, "%s2d_yz.txt", Nstpout);
      file = fopen(filename, "w");
      outdenyz(psi, tmpx, file);
      fclose(file);    

      sprintf(filename, "%s3d_x0z.txt", Nstpout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s3d_xy0.txt", Nstpout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);     
*/       
     }     
   }
   else {   
     G = par * G0;
   }
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   }
   if(Npas != 0){   
      calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
      calcrms(rms, psi, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj, tmpxk, tmpyk, tmpzk);
      psi2 = psi[Nx2][Ny2][Nz2] * psi[Nx2][Ny2][Nz2];
      fprintf(out, "NPAS :    %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
      fflush(out);      
      if(rmsout != NULL) {
        fprintf(filerms, "              NPAS: %11.5f  %11.5f  %11.5f  %11.5f\n", rms[0], rms[1], rms[2], rms[3]);
        fflush(filerms);
      }      
      if(Npasout != NULL) {
	sprintf(filename, "%s.txt", Npasout);
	file = fopen(filename, "w");
	outdenxyz(psi, file);
	fclose(file);
     
	sprintf(filename, "%s1d_x.txt", Npasout);
	file = fopen(filename, "w");
	outdenx(psi, tmpy, tmpz, file);
	fclose(file);

	sprintf(filename, "%s1d_y.txt", Npasout);
	file = fopen(filename, "w");
	outdeny(psi, tmpx, tmpz, file);
	fclose(file);      
      
	sprintf(filename, "%s1d_z.txt", Npasout);
	file = fopen(filename, "w");
	outdenz(psi, tmpx, tmpy, file);
	fclose(file);
/*   
	sprintf(filename, "%s2d_xy.txt", Npasout);
	file = fopen(filename, "w");
	outdenxy(psi, tmpz, file);
	fclose(file);       

	sprintf(filename, "%s2d_xz.txt", Npasout);
	file = fopen(filename, "w");
	outdenxz(psi, tmpy, file);
	fclose(file);      
      
	sprintf(filename, "%s2d_yz.txt", Npasout);
	file = fopen(filename, "w");
	outdenyz(psi, tmpx, file);
	fclose(file);    

	sprintf(filename, "%s3d_x0z.txt", Npasout);
	file = fopen(filename, "w");
	outpsi2xz(psi, file);
	fclose(file);

	sprintf(filename, "%s3d_xy0.txt", Npasout);
	file = fopen(filename, "w");
	outpsi2xy(psi, file);
	fclose(file);     
*/  
      }
   }
   
   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   }
   if(Nrun != 0){    
      calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
      calcrms(rms, psi, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj, tmpxk, tmpyk, tmpzk);
      psi2 = psi[Nx2][Ny2][Nz2] * psi[Nx2][Ny2][Nz2];
      fprintf(out, "NRUN :    %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, *rms, psi2);
      fflush(out);      
      if(rmsout != NULL) {
        fprintf(filerms, "              NRUN: %11.5f  %11.5f  %11.5f  %11.5f\n", rms[0], rms[1], rms[2], rms[3]);
        fprintf(filerms, "                  --------------------------------------------------------\n");        
        fflush(filerms);
      }            
      
      if(Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
	file = fopen(filename, "w");
	outdenxyz(psi, file);
	fclose(file);
     
	sprintf(filename, "%s1d_x.txt", Nrunout);
	file = fopen(filename, "w");
	outdenx(psi, tmpy, tmpz, file);
	fclose(file);

	sprintf(filename, "%s1d_y.txt", Nrunout);
	file = fopen(filename, "w");
	outdeny(psi, tmpx, tmpz, file);
	fclose(file);      
      
	sprintf(filename, "%s1d_z.txt", Nrunout);
	file = fopen(filename, "w");
	outdenz(psi, tmpx, tmpy, file);
	fclose(file);
/*   
	sprintf(filename, "%s2d_xy.txt", Nrunout);
	file = fopen(filename, "w");
	outdenxy(psi, tmpz, file);
	fclose(file);       
  
	sprintf(filename, "%s2d_xz.txt", Nrunout);
	file = fopen(filename, "w");
	outdenxz(psi, tmpy, file);
	fclose(file);      
	
	sprintf(filename, "%s2d_yz.txt", Nrunout);
	file = fopen(filename, "w");
	outdenyz(psi, tmpx, file);
	fclose(file);    

	sprintf(filename, "%s3d_x0z.txt", Nrunout);
	file = fopen(filename, "w");
	outpsi2xz(psi, file);
	fclose(file);
  
	sprintf(filename, "%s3d_xy0.txt", Nrunout);
	file = fopen(filename, "w");
	outpsi2xy(psi, file);
	fclose(file);     
*/  
      }
  }
   
   if(rmsout != NULL) fclose(filerms);    
   
   fprintf(out, "                  --------------------------------------------------------\n\n");
   
   free_double_vector(rms);   
   
   free_double_vector(x);
   free_double_vector(y);
   free_double_vector(z);

   free_double_vector(x2);
   free_double_vector(y2);
   free_double_vector(z2);
   
   free_double_tensor(pot);
   free_double_tensor(psi);
   
   free_double_tensor(dpsix);
   free_double_tensor(dpsiy);
   free_double_tensor(dpsiz);
   
   free_double_vector(calphax);
   free_double_vector(calphay);
   free_double_vector(calphaz);
   free_double_matrix(cbeta);
   free_double_vector(cgammax);
   free_double_vector(cgammay);
   free_double_vector(cgammaz);
   
   free_double_matrix(tmpxi);
   free_double_matrix(tmpyi);
   free_double_matrix(tmpzi);
   free_double_matrix(tmpxj);
   free_double_matrix(tmpyj);
   free_double_matrix(tmpzj);
   free_double_matrix(tmpxk);
   free_double_matrix(tmpyk);
   free_double_matrix(tmpzk);
   
   free_double_vector(tmpx);
   free_double_vector(tmpy);
   free_double_vector(tmpz);   
   
   clock_end = time(NULL);
   double wall_time = difftime(clock_end, clock_beg);
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time);    
   
   if(output != NULL) fclose(out);   
   
   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
     
      if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
	fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
	exit(EXIT_FAILURE);
      }
      Na = atol(cfg_tmp);
     
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      G0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      G0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "Nz is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);   
   
   if((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);     
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");    
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");        
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double ***psi) {
   long cnti, cntj, cntk;
   double vgamma2, vnu2, vlambda2;
   double cpsi;
   double tmp;
   
   if (opt == 1) par = 1.;
   else if (opt == 2) par = 2.;
   else {
      fprintf(stderr, "OPTION is not well defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   
   vgamma2 = vgamma * vgamma;   
   vnu2 = vnu * vnu;
   vlambda2 = vlambda * vlambda;
   
   Nx2 = Nx / 2; Ny2 = Ny / 2; Nz2 = Nz / 2;
   dx2 = dx * dx; dy2 = dy * dy; dz2 = dz * dz;
   
   cpsi = sqrt(pi * sqrt(pi / (vgamma * vnu * vlambda)));
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
      for(cntj = 0; cntj < Ny; cntj ++) {
         y[cntj] = (cntj - Ny2) * dy;
         y2[cntj] = y[cntj] * y[cntj];
         for(cntk = 0; cntk < Nz; cntk ++) {
            z[cntk] = (cntk - Nz2) * dz;
            z2[cntk] = z[cntk] * z[cntk];
    
            pot[cnti][cntj][cntk] = (vgamma2 * x2[cnti] + vnu2 * y2[cntj] + vlambda2 * z2[cntk]);
            tmp = exp(- 0.5 * (vgamma * x2[cnti] + vnu * y2[cntj] + vlambda * z2[cntk]));
            psi[cnti][cntj][cntk] = tmp / cpsi;
         }
      }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ax0 = 1. + dt / dx2;
   Ay0 = 1. + dt / dy2;
   Az0 = 1. + dt / dz2;
   
   Ax0r = 1. - dt / dx2;
   Ay0r = 1. - dt / dy2;
   Az0r = 1. - dt / dz2;
   
   Ax = - 0.5 * dt / dx2;
   Ay = - 0.5 * dt / dy2;
   Az = - 0.5 * dt / dz2;
   
   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }
   
   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }
      
   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcnorm(double *norm, double ***psi, double **tmpx, double **tmpy, double **tmpz) {
   int threadid;
   long cnti, cntj, cntk;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            for(cntk = 0; cntk < Nz; cntk ++) {
               tmpz[threadid][cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
            }
            tmpy[threadid][cntj] = simpint(dz, tmpz[threadid], Nz);
         }
         tmpx[0][cnti] = simpint(dy, tmpy[threadid], Ny);
      }
      #pragma omp barrier

      #pragma omp single
      *norm = sqrt(simpint(dx, tmpx[0], Nx));
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            for(cntk = 0; cntk < Nz; cntk ++) {
               psi[cnti][cntj][cntk] /= *norm;
            }
         }
      }
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsix - temporary array
 *    dpsiy - temporary array
 *    dpsiz - temporary array
 *    tmpxi - temporary array
 *    tmpyi - temporary array
 *    tmpzi - temporary array
 *    tmpxj - temporary array
 *    tmpyj - temporary array
 *    tmpzj - temporary array
 */
void calcmuen(double *mu, double *en, double ***psi, double ***dpsix, double ***dpsiy, double ***dpsiz, double **tmpxi, double **tmpyi, double **tmpzi, double **tmpxj, double **tmpyj, double **tmpzj) {
   int threadid;
   long cnti, cntj, cntk;
   double psi2, psi2lin, dpsi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk, psi2, psi2lin, dpsi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            for(cnti = 0; cnti < Nx; cnti ++) {
               tmpxi[threadid][cnti] = psi[cnti][cntj][cntk];
            }
            diff(dx, tmpxi[threadid], tmpxj[threadid], Nx);
            for(cnti = 0; cnti < Nx; cnti ++) {
               dpsix[cnti][cntj][cntk] = tmpxj[threadid][cnti];
            }
         }
      }
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            for(cntj = 0; cntj < Ny; cntj ++) {
               tmpyi[threadid][cntj] = psi[cnti][cntj][cntk];
            }
            diff(dy, tmpyi[threadid], tmpyj[threadid], Ny);
            for(cntj = 0; cntj < Ny; cntj ++) {
               dpsiy[cnti][cntj][cntk] = tmpyj[threadid][cntj];
            }
         }
      }
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            for(cntk = 0; cntk < Nz; cntk ++) {
               tmpzi[threadid][cntk] = psi[cnti][cntj][cntk];
            }
            diff(dz, tmpzi[threadid], tmpzj[threadid], Nz);
            for(cntk = 0; cntk < Nz; cntk ++) {
               dpsiz[cnti][cntj][cntk] = tmpzj[threadid][cntk];
            }
         }
      }
      #pragma omp barrier

      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            for(cntk = 0; cntk < Nz; cntk ++) {
               psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
               psi2lin = psi2 * G;
               dpsi2 = dpsix[cnti][cntj][cntk] * dpsix[cnti][cntj][cntk] + 
                       dpsiy[cnti][cntj][cntk] * dpsiy[cnti][cntj][cntk] + 
                       dpsiz[cnti][cntj][cntk] * dpsiz[cnti][cntj][cntk];
               tmpzi[threadid][cntk] = (pot[cnti][cntj][cntk] + psi2lin) * psi2 + dpsi2;
               tmpzj[threadid][cntk] = (pot[cnti][cntj][cntk] + 0.5 * psi2lin) * psi2 + dpsi2;
            }
            tmpyi[threadid][cntj] = simpint(dz, tmpzi[threadid], Nz);
            tmpyj[threadid][cntj] = simpint(dz, tmpzj[threadid], Nz);
         }
         tmpxi[0][cnti] = simpint(dy, tmpyi[threadid], Ny);
         tmpxj[0][cnti] = simpint(dy, tmpyj[threadid], Ny);
      }
   }
   
   *mu = simpint(dx, tmpxi[0], Nx);
   *en = simpint(dx, tmpxj[0], Nx);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcrms(double *rms, double ***psi, double **tmpxi, double **tmpyi, double **tmpzi, double **tmpxj, double **tmpyj, double **tmpzj, double **tmpxk, double **tmpyk, double **tmpzk) {
   int threadid;
   long cnti, cntj, cntk;
   double psi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk, psi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            for(cntk = 0; cntk < Nz; cntk ++) {
               psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
               tmpzi[threadid][cntk] = x2[cnti] * psi2;
               tmpzj[threadid][cntk] = y2[cntj] * psi2;
               tmpzk[threadid][cntk] = z2[cntk] * psi2;
            }
            tmpyi[threadid][cntj] = simpint(dz, tmpzi[threadid], Nz);
	    tmpyj[threadid][cntj] = simpint(dz, tmpzj[threadid], Nz);
            tmpyk[threadid][cntj] = simpint(dz, tmpzk[threadid], Nz);
         }
         tmpxi[0][cnti] = simpint(dy, tmpyi[threadid], Ny);
	 tmpxj[0][cnti] = simpint(dy, tmpyj[threadid], Ny);
	 tmpxk[0][cnti] = simpint(dy, tmpyk[threadid], Ny);
      }
   }
   
   rms[1] = sqrt(simpint(dx, tmpxi[0], Nx));   
   rms[2] = sqrt(simpint(dx, tmpxj[0], Nx));   
   rms[3] = sqrt(simpint(dx, tmpxk[0], Nx));
   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2] + rms[3] * rms[3]);
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double ***psi) {
   long cnti, cntj, cntk;
   double psi2, psi2lin, tmp;
   
   #pragma omp parallel for private(cnti, cntj, cntk, psi2, psi2lin, tmp)
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psi2 = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
            psi2lin = psi2 * G;
            tmp = dt * (pot[cnti][cntj][cntk] + psi2lin);
            psi[cnti][cntj][cntk] *= exp(- tmp);
         }
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double ***psi, double **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double c;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            cbeta[threadid][Nx - 2] = psi[Nx - 1][cntj][cntk];
            for (cnti = Nx - 2; cnti > 0; cnti --) {
               c = - Ax * psi[cnti + 1][cntj][cntk] + Ax0r * psi[cnti][cntj][cntk] - Ax * psi[cnti - 1][cntj][cntk];
               cbeta[threadid][cnti - 1] =  cgammax[cnti] * (Ax * cbeta[threadid][cnti] - c);
            }
            psi[0][cntj][cntk] = 0.;
            for (cnti = 0; cnti < Nx - 2; cnti ++) {
               psi[cnti + 1][cntj][cntk] = calphax[cnti] * psi[cnti][cntj][cntk] + cbeta[threadid][cnti];
            }
            psi[Nx - 1][cntj][cntk] = 0.;
         }
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double ***psi, double **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double c;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            cbeta[threadid][Ny - 2] = psi[cnti][Ny - 1][cntk];
            for (cntj = Ny - 2; cntj > 0; cntj --) {
               c = - Ay * psi[cnti][cntj + 1][cntk] + Ay0r * psi[cnti][cntj][cntk] - Ay * psi[cnti][cntj - 1][cntk];
               cbeta[threadid][cntj - 1] =  cgammay[cntj] * (Ay * cbeta[threadid][cntj] - c);
            }
            psi[cnti][0][cntk] = 0.;
            for (cntj = 0; cntj < Ny - 2; cntj ++) {
               psi[cnti][cntj + 1][cntk] = calphay[cntj] * psi[cnti][cntj][cntk] + cbeta[threadid][cntj];
            }
            psi[cnti][Ny - 1][cntk] = 0.;
         }
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H4 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double ***psi, double **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double c;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            cbeta[threadid][Nz - 2] = psi[cnti][cntj][Nz - 1];
            for (cntk = Nz - 2; cntk > 0; cntk --) {
               c = - Az * psi[cnti][cntj][cntk + 1] + Az0r * psi[cnti][cntj][cntk] - Az * psi[cnti][cntj][cntk - 1];
               cbeta[threadid][cntk - 1] =  cgammaz[cntk] * (Az * cbeta[threadid][cntk] - c);
            }
            psi[cnti][cntj][0] = 0.;
            for (cntk = 0; cntk < Nz - 2; cntk ++) {
               psi[cnti][cntj][cntk + 1] = calphaz[cntk] * psi[cnti][cntj][cntk] + cbeta[threadid][cntk];
            }
            psi[cnti][cntj][Nz - 1] = 0.;
         }
      }
   }
   
   return;
}

void outdenxyz(double ***psi, FILE *file) {
   long cnti, cntj, cntk;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj += outstpy) {
	 for(cntk = 0; cntk < Nz; cntk += outstpz) {
	    fprintf(file, "%8le %8le %8le %8le\n", x[cnti], y[cntj], z[cntk], psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk]);
// 	    fprintf(file, "%8le\n", psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk]);
	    fflush(file);
         }
      }
   }

   return;
}

void outdenx(double ***psi, double *tmpy, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         tmpy[cntj] = simpint(dz, tmpz, Nz);
      }
      fprintf(file, "%8le %8le\n", x[cnti], simpint(dy, tmpy, Ny));
      fflush(file);
   }
}

void outdeny(double ***psi, double *tmpx, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for(cntj = 0; cntj < Ny; cntj += outstpy) {
       for(cnti = 0; cnti < Nx; cnti ++){
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         tmpx[cnti] = simpint(dz, tmpz, Nz);
      }
      fprintf(file, "%8le %8le\n", y[cntj], simpint(dx, tmpx, Nx));
      fflush(file);
   }
}

void outdenz(double ***psi, double *tmpx, double *tmpy, FILE *file) {
   long cnti, cntj, cntk;

   for(cntk = 0; cntk < Nz; cntk += outstpz) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cnti = 0; cnti < Nx; cnti ++) {
            tmpx[cnti] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         tmpy[cntj] = simpint(dx, tmpx, Nx);
      }
      fprintf(file, "%8le %8le\n", z[cntk], simpint(dy, tmpy, Ny));
      fflush(file);
   }
}

void outdenxy(double ***psi, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj += outstpy) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], simpint(dz, tmpz, Nz));
         fflush(file);
      }
   }

   return;
}

void outdenxz(double ***psi, double *tmpy, FILE *file) {
   long cnti, cntj, cntk;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntk = 0; cntk < Nz; cntk += outstpz) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            tmpy[cntj] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
         }
         fprintf(file, "%8le %8le %8le\n", x[cnti], z[cntk], simpint(dy, tmpy, Ny));
         fflush(file);
      }
   }

   return;
}

void outdenyz(double ***psi, double *tmpx, FILE *file) {
   long cnti, cntj, cntk;

   for(cntj = 0; cntj < Ny; cntj += outstpy) {
      for(cntk = 0; cntk < Nz; cntk += outstpz) {
         for(cnti = 0; cnti < Nx; cnti ++) {
            tmpx[cnti] = psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk];
	    fprintf(file, "%8le %8le %8le\n", y[cntj], z[cntk], simpint(dx, tmpx, Nx));
	    fflush(file);
         }
      }
   }

   return;
}

void outpsi2xz(double ***psi, FILE *file) {
   long cnti, cntk;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntk = 0; cntk < Nz; cntk += outstpz) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], z[cntk], psi[cnti][Ny2][cntk] * psi[cnti][Ny2][cntk]);
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}

void outpsi2xy(double ***psi, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj += outstpy) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], psi[cnti][cntj][Nz2] * psi[cnti][cntj][Nz2]);
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}


==> BEC-GP-OMP/c_programs/src/imag3d/imag3d.h <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <omp.h>
#include <time.h>

#define MAX(a, b, c) (a > b) ? ((a > c) ? a : c) : ((b > c) ? b : c)
#define MAX_FILENAME_SIZE 256
#define RMS_ARRAY_SIZE     4

#define BOHR_RADIUS        5.2917720859e-11

char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout;
long outstpx, outstpy, outstpz;

int opt;
long Na;
long Nx, Ny, Nz;
long Nx2, Ny2, Nz2;
long Nstp, Npas, Nrun;
double dx, dy, dz;
double dx2, dy2, dz2;
double dt;
double G0, G;
double aho, as;
double vgamma, vnu, vlambda;
double par;
double pi;

double *x, *y, *z;
double *x2, *y2, *z2;
double ***pot;

double Ax0, Ay0, Az0, Ax0r, Ay0r, Az0r, Ax, Ay, Az;
double *calphax, *calphay, *calphaz;
double *cgammax, *cgammay, *cgammaz;

void readpar(void);
void init(double ***);
void gencoef(void);
void calcnorm(double *, double ***, double **, double **, double **);
void calcmuen(double *, double *, double ***, double ***, double ***, double ***, double **, double **, double **, double **, double **, double **);
void calcrms(double *, double ***, double **, double **, double **, double **, double **, double **, double **, double **, double **);
void calcnu(double ***);
void calclux(double ***, double **);
void calcluy(double ***, double **);
void calcluz(double ***, double **);
void outdenxyz(double ***, FILE *);
void outdenx(double ***, double *, double *, FILE *);
void outdeny(double ***, double *, double *, FILE *);
void outdenz(double ***, double *, double *, FILE *);
void outdenxy(double ***, double *, FILE *);
void outdenxz(double ***, double *, FILE *);
void outdenyz(double ***, double *, FILE *);
void outpsi2xz(double ***, FILE *);
void outpsi2xy(double ***, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern double **alloc_double_matrix(long, long);
extern double ***alloc_double_tensor(long, long, long);
extern void free_double_vector(double *);
extern void free_double_matrix(double **);
extern void free_double_tensor(double ***);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> BEC-GP-OMP/c_programs/src/imagaxi/imagaxi.c <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-independent Gross–Pitaevskii nonlinear
 *    partial differential equation in three space dimensions in an
 *    axially-symmetric trap using the imaginary-time propagation. The
 *    Gross–Pitaevskii equation describes the properties of a dilute trapped
 *    Bose–Einstein condensate. The equation is solved using the split-step
 *    Crank–Nicolson method by discretizing space and time. The discretized
 *    equation is then propagated in imaginary time over small time steps.
 *    When convergence is achieved, the method has yielded the stationary
 *    solution of the problem.
 *    
 *    Description of variables used in the code:
 *    
 *   opt       - decides which rescaling of GP equation will be used
 *   par       - parameter for rescaling of GP equation
 *   psi       - array with the wave function values
 *   pot       - array with the values of the potential
 *   G0        - final nonlinearity
 *   norm      - wave function norm
 *   rms       - root mean square radius
 *   mu        - chemical potential
 *   en        - energy
 *   Nrho      - number of discretization points in the rho-direction
 *   Nz        - number of discretization points in the z-direction
 *   rho       - array with the space mesh values in the rho-direction
 *   z         - array with the space mesh values in the z-direction
 *   drho      - spatial discretization step in the rho-direction
 *   dz        - spatial discretization step in the z-direction
 *   dt        - time discretization step
 *   vnu       - nu coefficient of anisotropy of the trap
 *   vlambda   - lambda coefficient of anisotropy of the trap
 *   Nstp      - number of initial iterations to introduce the nonlinearity G0
 *   Npas      - number of subsequent iterations with the fixed nonlinearity G0
 *   Nrun      - number of final iterations with the fixed nonlinearity G0
 *   output    - output file with the summary of final values of all physical
 *               quantities
 *   initout   - output file with the initial wave function
 *   Npasout   - output file with the wave function obtained after the
 *               subsequent Npas iterations, with the fixed nonlinearity G0
 *   Nrunout   - output file with the final wave function obtained after the
 *               final Nrun iterations
 *   outstprho - discretization step in the rho-direction used to save wave
 *               functions
 *   outstpz   - discretization step in the z-direction used to save wave
 *               functions
 */

#include "imagaxi.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;      
   char filename[MAX_FILENAME_SIZE];    
   int nthreads;
   long cnti, cntj;
   double norm, rmsrho, rmsz, rms, mu, en;
   double **psi;
   double **cbeta;
   double **dpsirho, **dpsiz;
   double **tmprhoi, **tmpzi, **tmprhoj, **tmpzj;
   double *tmprho, *tmpz;   
   double psi2;   
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);      
   
   pi = 4. * atan(1.);
   
   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   #pragma omp parallel
      #pragma omp master
         nthreads = omp_get_num_threads();
   
   rho = alloc_double_vector(Nrho);
   z = alloc_double_vector(Nz);

   rho2 = alloc_double_vector(Nrho);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_matrix(Nrho, Nz);
   psi = alloc_double_matrix(Nrho, Nz);
   
   dpsirho = alloc_double_matrix(Nrho, Nz);
   dpsiz = alloc_double_matrix(Nrho, Nz);
   
   calpharho = alloc_double_vector(Nrho - 1);
   calphaz = alloc_double_vector(Nz - 1);
   cbeta =  alloc_double_matrix(nthreads, MAX(Nrho, Nz) - 1);
   cgammarho = alloc_double_vector(Nrho - 1);
   cgammaz = alloc_double_vector(Nz - 1);
   
   tmprhoi = alloc_double_matrix(nthreads, Nrho);
   tmpzi = alloc_double_matrix(nthreads, Nz);
   tmprhoj = alloc_double_matrix(nthreads, Nrho);
   tmpzj = alloc_double_matrix(nthreads, Nz);
   
   tmprho = alloc_double_vector(Nrho);
   tmpz = alloc_double_vector(Nz);
   
   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;
   
   if(rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   }   
   else filerms = NULL;      
   
   fprintf(out, " Imaginary time propagation axially-symmetric trap,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0\n", as);
   fprintf(out, "  Nonlinearity G_3D = %.7f\n", G0);
   fprintf(out, "  Parameters of trap: NU = %.2f, LAMBDA = %.2f\n", vnu, vlambda);
   fprintf(out, " # Space Stp: NRHO = %li, NZ = %li\n", Nrho, Nz);
   fprintf(out, "  Space Step: DRHO = %.4f, DZ = %.4f\n", drho, dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <r>     |Psi(0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);   
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmprhoi, tmpzi);
   calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
   calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
   psi2 = psi[0][Nz2 + 1] * psi[0][Nz2 + 1];
   fprintf(out, "Initial : %15.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, rms, psi2);
   fflush(out);     
   
   if(rmsout != NULL) {
      fprintf(filerms, " Imaginary time propagation axially-symmetric trap,   OPTION = %d\n\n", opt);
      fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:        <rho>             <z>             <r>\n");
      fprintf(filerms, "                  --------------------------------------------------------\n");      
      fprintf(filerms, "           Initial:%14.5f   %13.5f   %13.5f\n", rmsrho, rmsz, rms);
      fflush(filerms);
   }    
   
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_rho.txt", initout);
      file = fopen(filename, "w");
      outdenrho(psi, tmpz, file);
      fclose(file);

      sprintf(filename, "%s1d_z.txt", initout);
      file = fopen(filename, "w");
      outdenz(psi, tmprho, file);
      fclose(file);   
   }  
   
   if(Nstp != 0) {
     double g_stp = par * G0 / (double) Nstp;
     G = 0.;
     for(cnti = 0; cnti < Nstp; cnti ++) {
        G += g_stp;
	calcnu(psi);
	calclurho(psi, cbeta);
	calcluz(psi, cbeta);
	calcnorm(&norm, psi, tmprhoi, tmpzi);
     }

     calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
     calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
     psi2 = psi[0][Nz2 + 1] * psi[0][Nz2 + 1];
     fprintf(out, "After NSTP iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, rms, psi2);
     fflush(out);    
     if(rmsout != NULL) {
       fprintf(filerms, "  After NSTP iter.:%14.5f   %13.5f   %13.5f\n", rmsrho, rmsz, rms);
       fflush(filerms);
     }     

     if(Nstpout != NULL) {
       sprintf(filename, "%s.txt", Nstpout);
       file = fopen(filename, "w");
       outpsi2xy(psi, file);
       fclose(file);

       sprintf(filename, "%s1d_rho.txt", Nstpout);
       file = fopen(filename, "w");
       outdenrho(psi, tmpz, file);
       fclose(file);     

       sprintf(filename, "%s1d_z.txt", Nstpout);
       file = fopen(filename, "w");
       outdenz(psi, tmprho, file);
       fclose(file);        
     }     
   }
   else {   
     G = par * G0;
   }
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclurho(psi, cbeta);
      calcluz(psi, cbeta);
      calcnorm(&norm, psi, tmprhoi, tmpzi);
   }
   if(Npas != 0){   
      calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
      calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
      psi2 = psi[0][Nz2 + 1] * psi[0][Nz2 + 1];
      fprintf(out, "After NPAS iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, rms, psi2);    
      fflush(out);      
      if(rmsout != NULL) {
	fprintf(filerms, "  After NPAS iter.:%14.5f   %13.5f   %13.5f\n", rmsrho, rmsz, rms);
	fflush(filerms);
      }       
     
      if(Npasout != NULL) {
	sprintf(filename, "%s.txt", Npasout);
	file = fopen(filename, "w");
	outpsi2xy(psi, file);
	fclose(file);

	sprintf(filename, "%s1d_rho.txt", Npasout);
	file = fopen(filename, "w");
	outdenrho(psi, tmpz, file);
	fclose(file);     

	sprintf(filename, "%s1d_z.txt", Npasout);
	file = fopen(filename, "w");
	outdenz(psi, tmprho, file);
	fclose(file);     
      }
   }
   
   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi);
      calclurho(psi, cbeta);
      calcluz(psi, cbeta);
      calcnorm(&norm, psi, tmprhoi, tmpzi);
   }
   if(Nrun != 0){ 
      calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
      calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
      psi2 = psi[0][Nz2 + 1] * psi[0][Nz2 + 1];
      fprintf(out, "After NRUN iter.:%8.4f %11.5f %11.5f %10.5f %10.5f\n", norm, mu / par, en / par, rms, psi2);         
      fflush(out);
      
      if(rmsout != NULL) {
	fprintf(filerms, "  After NRUN iter.:%14.5f   %13.5f   %13.5f\n", rmsrho, rmsz, rms);
	fprintf(filerms, "                  --------------------------------------------------------\n"); 
      }
      
      if(Nrunout != NULL) {
	sprintf(filename, "%s.txt", Nrunout);
	file = fopen(filename, "w");
	outpsi2xy(psi, file);
	fclose(file);

	sprintf(filename, "%s1d_rho.txt", Nrunout);
	file = fopen(filename, "w");
	outdenrho(psi, tmpz, file);
	fclose(file);     

	sprintf(filename, "%s1d_z.txt", Nrunout);
	file = fopen(filename, "w");
	outdenz(psi, tmprho, file);
	fclose(file);       
      }
   }
   
   if(rmsout != NULL) fclose(filerms);   
   
   fprintf(out, "                  --------------------------------------------------------\n\n");
   
   free_double_vector(rho);
   free_double_vector(z);

   free_double_vector(rho2);
   free_double_vector(z2);

   free_double_matrix(pot);
   free_double_matrix(psi);

   free_double_matrix(dpsirho);
   free_double_matrix(dpsiz);

   free_double_vector(calpharho);
   free_double_vector(calphaz);
   free_double_matrix(cbeta);
   free_double_vector(cgammarho);
   free_double_vector(cgammaz);

   free_double_matrix(tmprhoi);
   free_double_matrix(tmpzi);
   free_double_matrix(tmprhoj);
   free_double_matrix(tmpzj);
   
   free_double_vector(tmprho);
   free_double_vector(tmpz);
   
   clock_end = time(NULL);
   double wall_time = difftime(clock_end, clock_beg);
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time);    
   
   if(output != NULL) fclose(out);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
     
      if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
	fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
	exit(EXIT_FAILURE);
      }
      Na = atol(cfg_tmp);
     
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      G0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      G0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("NRHO")) == NULL) {
      fprintf(stderr, "NRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrho = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "NZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DRHO")) == NULL) {
      fprintf(stderr, "DRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   drho = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);      
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");      
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");     
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPRHO")) == NULL) {
         fprintf(stderr, "OUTSTPRHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstprho = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double **psi) {
   long cnti, cntj;
   double vnu2, vlambda2;
   double pi3, cpsi;
   double tmp;
   
   if (opt == 1) par = 1.;
   else if (opt == 2) par = 2.;
   else{
      fprintf(stderr, "OPTION is not well defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   
   vnu2 = vnu * vnu;
   vlambda2 = vlambda * vlambda;
   
   Nrho2 = Nrho / 2; Nz2 = Nz / 2;
   drho2 = drho * drho; dz2 = dz * dz;
   
   pi3 = pi * pi * pi;
   cpsi = sqrt(sqrt(pi3 / (vlambda * vnu2)));
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      rho[cnti] = cnti * drho;
      rho2[cnti] = rho[cnti] * rho[cnti];
   }
   
   for(cnti = 0; cnti < Nz; cnti ++) {
      z[cnti] = (cnti - Nz2) * dz;
      z2[cnti] = z[cnti] * z[cnti];
   }
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
            pot[cnti][cntj] = (vnu2 * rho2[cnti] + vlambda2 * z2[cntj]);
            tmp = exp(- 0.5 * (vnu * rho2[cnti] + vlambda * z2[cntj]));
            psi[cnti][cntj] = tmp / cpsi;
      }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Arho0 = 1. + dt / drho2;
   Az0 = 1. + dt / dz2;
   
   Arho0r = 1. - dt / drho2;
   Az0r = 1. - dt / dz2;
   
   Arho = - 0.5 * dt / drho2;
   Az = - 0.5 * dt / dz2;
   
   dArho = 0.25 * dt / drho;
   
   calpharho[0] = 1.;
   cgammarho[0] = - 1. / (Arho0 + Arho + dArho / rho[1]);
   for(cnti = 1; cnti < Nrho - 1; cnti ++) {
      calpharho[cnti] = (Arho - dArho / rho[cnti]) * cgammarho[cnti - 1];
      cgammarho[cnti] = - 1. / (Arho0 + (Arho + dArho / rho[cnti + 1]) * calpharho[cnti]);
   }
   
   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm   - wave function norm
 *    psi    - array with the wave function values
 *    tmprho - temporary array
 *    tmpz   - temporary array
 */
void calcnorm(double *norm, double **psi, double **tmprho, double **tmpz) {
   int threadid;
   long cnti, cntj;
   
   #pragma omp parallel private(threadid, cnti, cntj)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         for(cntj = 0; cntj < Nz; cntj ++) {
            tmpz[threadid][cntj] = psi[cnti][cntj] * psi[cnti][cntj];
         }
         tmprho[0][cnti] = rho[cnti] * simpint(dz, tmpz[threadid], Nz);
      }
      #pragma omp barrier
      
      #pragma omp single
      *norm = sqrt(2. * pi * simpint(drho, tmprho[0], Nrho));
      
      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         for(cntj = 0; cntj < Nz; cntj ++) {
            psi[cnti][cntj] /= *norm;
         }
      }
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu      - chemical potential
 *    en      - energy
 *    psi     - array with the wave function values
 *    dpsirho - temporary array
 *    dpsiz   - temporary array
 *    tmprhoi - temporary array
 *    tmpzi   - temporary array
 *    tmprhoj - temporary array
 *    tmpzj   - temporary array
 */
void calcmuen(double *mu, double *en, double **psi, double **dpsirho, double **dpsiz, double **tmprhoi, double **tmpzi, double **tmprhoj, double **tmpzj) {
   int threadid;
   long cnti, cntj;
   double psi2, psi2lin, dpsi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, psi2, psi2lin, dpsi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Nz; cntj ++) {
         for(cnti = 0; cnti < Nrho; cnti ++) {
            tmprhoi[threadid][cnti] = psi[cnti][cntj];
         }
         diff(drho, tmprhoi[threadid], tmprhoj[threadid], Nrho);
         for(cnti = 0; cnti < Nrho; cnti ++) {
            dpsirho[cnti][cntj] = tmprhoj[threadid][cnti];
         }
      }
      
      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         for(cntj = 0; cntj < Nz; cntj ++) {
            tmpzi[threadid][cntj] = psi[cnti][cntj];
         }
         diff(dz, tmpzi[threadid], tmpzj[threadid], Nz);
         for(cntj = 0; cntj < Nz; cntj ++) {
            dpsiz[cnti][cntj] = tmpzj[threadid][cntj];
         }
      }
      #pragma omp barrier

      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         for(cntj = 0; cntj < Nz; cntj ++) {
            psi2 = psi[cnti][cntj] * psi[cnti][cntj];
            psi2lin = psi2 * G;
            dpsi2 = dpsirho[cnti][cntj] * dpsirho[cnti][cntj] + 
                    dpsiz[cnti][cntj] * dpsiz[cnti][cntj];
            tmpzi[threadid][cntj] = (pot[cnti][cntj] + psi2lin) * psi2 + dpsi2;
            tmpzj[threadid][cntj] = (pot[cnti][cntj] + 0.5 * psi2lin) * psi2 + dpsi2;
         }
         tmprhoi[0][cnti] = rho[cnti] * simpint(dz, tmpzi[threadid], Nz);
         tmprhoj[0][cnti] = rho[cnti] * simpint(dz, tmpzj[threadid], Nz);
      }
   }
   
   *mu = 2. * pi * simpint(drho, tmprhoi[0], Nrho);
   *en = 2. * pi * simpint(drho, tmprhoj[0], Nrho);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms     - root mean square radius
 *    psi     - array with the wave function values
 *    tmprhoi - temporary array
 *    tmpzi   - temporary array
 *    tmprhoj - temporary array
 *    tmpzj   - temporary array
 */
void calcrms(double *rmsrho, double *rmsz, double *rms, double **psi, double **tmprhoi, double **tmpzi, double **tmprhoj, double **tmpzj) {
   int threadid;
   long cnti, cntj;
   double psi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, psi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         for(cntj = 0; cntj < Nz; cntj ++) {
            psi2 = psi[cnti][cntj] * psi[cnti][cntj];
            tmpzi[threadid][cntj] = rho2[cnti] * psi2;
            tmpzj[threadid][cntj] = z2[cntj] * psi2;
         }
         tmprhoi[0][cnti] = rho[cnti] * simpint(dz, tmpzi[threadid], Nz);
         tmprhoj[0][cnti] = rho[cnti] * simpint(dz, tmpzj[threadid], Nz);
      }
   }
   
   *rmsrho = sqrt(2. * pi * simpint(drho, tmprhoi[0], Nrho));
   *rmsz = sqrt(2. * pi * simpint(drho, tmprhoj[0], Nrho));
   *rms = sqrt(*rmsrho * *rmsrho + *rmsz * *rmsz);
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double **psi) {
   long cnti, cntj;
   double psi2, psi2lin, tmp;
   
   #pragma omp parallel for private(cnti, cntj, psi2, psi2lin, tmp)
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         psi2 = psi[cnti][cntj] * psi[cnti][cntj];
         psi2lin = psi2 * G;
         tmp = dt * (pot[cnti][cntj] + psi2lin);
         psi[cnti][cntj] *= exp(- tmp);
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (rho-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclurho(double **psi, double **cbeta) {
   int threadid;
   long cnti, cntj;
   double c;
   
   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Nz; cntj ++) {
         cbeta[threadid][0] = 0.;
         for(cnti = 1; cnti < Nrho - 1; cnti ++) {
            c = psi[cnti][cntj] - Arho * (psi[cnti + 1][cntj] - 2 * psi[cnti][cntj] + psi[cnti - 1][cntj]) + dArho / rho[cnti] * (psi[cnti + 1][cntj] - psi[cnti - 1][cntj]);
            cbeta[threadid][cnti] = cgammarho[cnti - 1] * ((Arho + dArho / rho[cnti]) * cbeta[threadid][cnti - 1] - c);
         }
         psi[Nrho - 1][cntj] = 0.;
         for (cnti = Nrho - 1; cnti > 0; cnti --) {
            psi[cnti - 1][cntj] = calpharho[cnti - 1] * psi[cnti][cntj] + cbeta[threadid][cnti - 1];
         }
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H3 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double **psi, double **cbeta) {
   int threadid;
   long cnti, cntj;
   double c;
   
   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         cbeta[threadid][Nz - 2] = psi[cnti][Nz - 1];
         for (cntj = Nz - 2; cntj > 0; cntj --) {
            c = - Az * psi[cnti][cntj + 1] + Az0r * psi[cnti][cntj] - Az * psi[cnti][cntj - 1];
            cbeta[threadid][cntj - 1] =  cgammaz[cntj] * (Az * cbeta[threadid][cntj] - c);
         }
         for (cntj = 0; cntj < Nz - 2; cntj ++) {
            psi[cnti][cntj + 1] = calphaz[cntj] * psi[cnti][cntj] + cbeta[threadid][cntj];
         }
      }
   }
   
   return;
}

void outpsi2xy(double **psi, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nrho; cnti += outstprho) {
      for(cntj = 0; cntj < Nz; cntj += outstpz) {
         fprintf(file, "%8le %8le %8le\n", rho[cnti], z[cntj], psi[cnti][cntj] * psi[cnti][cntj]);
      }
      fprintf(file, "\n");
      fflush(file);
   }
   return;
}

void outdenz(double **psi, double *tmp, FILE *file) {
   long cnti, cntj;

    for(cntj = 0; cntj < Nz; cntj += outstpz) {
        for(cnti = 0; cnti < Nrho; cnti ++) {
             tmp[cnti] = rho[cnti] * psi[cnti][cntj] * psi[cnti][cntj];
       }
       fprintf(file, "%8le %8le\n", z[cntj], 2. * pi * simpint(drho, tmp, Nrho));
       fflush(file);
    }
   return;    
}

void outdenrho(double **psi, double *tmp, FILE *file) {
   long cnti, cntj;  

    for(cnti = 0; cnti < Nrho; cnti += outstprho) {
       for(cntj = 0; cntj < Nz; cntj ++) {
             tmp[cntj] = psi[cnti][cntj] * psi[cnti][cntj];
       }
       fprintf(file, "%8le %8le\n", rho[cnti], simpint(dz, tmp, Nz));
       fflush(file);
    }
       return;
}


==> BEC-GP-OMP/c_programs/src/imagaxi/imagaxi.h <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <omp.h>
#include <time.h>

#define MAX(a, b) (a > b) ? a : b
#define MAX_FILENAME_SIZE  256
#define BOHR_RADIUS        5.2917720859e-11

char *output, *rmsout, *initout, *Nstpout, *Npasout, *Nrunout;
long outstprho, outstpz;

int opt;
long Na;
long Nrho, Nz;
long Nrho2, Nz2;
long Nstp, Npas, Nrun;
double drho, dz;
double drho2, dz2;
double dt;
double G0, G;
double aho, as;
double vnu, vlambda;
double par;
double pi;

double *rho, *z;
double *rho2, *z2;
double **pot;

double Arho0, Az0, Arho0r, Az0r, Arho, Az, dArho;
double *calpharho, *calphaz;
double *cgammarho, *cgammaz;

void readpar(void);
void init(double **);
void gencoef(void);
void calcnorm(double *, double **, double **, double **);
void calcmuen(double *, double *, double **, double **, double **, double **, double **, double **, double **);
void calcrms(double *, double *, double *, double **, double **, double **, double **, double **);
void calcnu(double **);
void calclurho(double **, double **);
void calcluz(double **, double **);
void outpsi2xy(double **, FILE *);
void outdenrho(double **, double *, FILE *);
void outdenz(double **, double *, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern double **alloc_double_matrix(long, long);
extern void free_double_vector(double *);
extern void free_double_matrix(double **);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> BEC-GP-OMP/c_programs/src/imagcir/imagcir.c <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-independent Gross–Pitaevskii nonlinear
 *    partial differential equation in two space dimensions in a
 *    circularly-symmetric trap using the imaginary-time propagation. The
 *    Gross–Pitaevskii equation describes the properties of a dilute trapped
 *    Bose–Einstein condensate. The equation is solved using the split-step
 *    Crank–Nicolson method by discretizing space and time. The discretized
 *    equation is then propagated in imaginary time over small time steps.
 *    When convergence is achieved, the method has yielded the stationary
 *    solution of the problem.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    g_cir   - final nonlinearity
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nr      - number of discretization points in the r-direction
 *    r       - array with the space mesh values in the r-direction
 *    dr      - spatial discretization step in the r-direction
 *    dt      - time discretization step
 *    Nstp    - number of initial iterations to introduce the nonlinearity g_cir
 *    Npas    - number of subsequent iterations with the fixed nonlinearity g_cir
 *    Nrun    - number of final iterations with the fixed nonlinearity g_cir
 *    output  - output file with the summary of final values of all physical 
 *              quantities
 *    initout - output file with the initial wave function
 *    Npasout - output file with the wave function obtained after the 
 *              subsequent Npas iterations, with the fixed nonlinearity G_CIR
 *    Nrunout - output file with the final wave function obtained after the 
 *              final Nrun iterations
 *    outstpr - discretization step in the r-direction used to save wave 
 *              functions
 */

#include "imagcir.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   char filename[MAX_FILENAME_SIZE];    
   long cnti;
   double norm, rms, mu, en;
   double *psi;
   double *cbeta;
   double *dpsir;
   double *tmpri, *tmprj;
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);   
   
   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   r = alloc_double_vector(Nr);
   r2 = alloc_double_vector(Nr);
   r3 = alloc_double_vector(Nr);

   pot = alloc_double_vector(Nr);
   psi = alloc_double_vector(Nr);
   
   dpsir = alloc_double_vector(Nr);
   
   calphar = alloc_double_vector(Nr - 1);
   cbeta =  alloc_double_vector(Nr - 1);
   cgammar = alloc_double_vector(Nr - 1);
   
   tmpri = alloc_double_vector(Nr);
   tmprj = alloc_double_vector(Nr);

   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;
   
   fprintf(out, " Imaginary time propagation circularly-symmetric trap,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0\n", as);
   fprintf(out, "  Nonlinearity G_3D = %.7f\n", g_3d);
   fprintf(out, "  Nonlinearity G_2D = %.7f\n", g_cir);
   fprintf(out, "  Axial trap parameter = %.2f\n\n", d_z);
   fprintf(out, " # Space Stp: NR = %li\n", Nr);
   fprintf(out, "  Space Step: DR = %.4f\n", dr);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm       Chem       Ener/N      <rms>    |Psi(0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);   
   
   G = 0.;
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmpri);
   calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
   calcrms(&rms, psi, tmpri);
   fprintf(out, "Initial : %15.4f %11.6f %11.6f %10.5f %10.5f\n", norm, mu / par, en / par, rms, psi[0] * psi[0]);
   fflush(out);
   
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nr; cnti += outstpr)
         fprintf(file, "%8le %8le\n", r[cnti], psi[cnti] * psi[cnti]);
      fclose(file);
   }
   
   if(Nstp != 0) {
     double g_stp = par * g_cir / (double) Nstp;
     G = 0.;
     for(cnti = 0; cnti < Nstp; cnti ++) {
        G += g_stp;
	calcnu(psi);
	calclur(psi, cbeta);
	calcnorm(&norm, psi, tmpri);
     }
     calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
     calcrms(&rms, psi, tmpri);
     fprintf(out, "After NSTP iter.:%8.4f %11.6f %11.6f %10.5f %10.5f\n", norm, mu / par, en / par, rms, psi[0] * psi[0]);
     fflush(out);
     
     if(Nstpout != NULL) {
       sprintf(filename, "%s.txt", Nstpout);
       file = fopen(filename, "w");
      for(cnti = 0; cnti < Nr; cnti += outstpr)
         fprintf(file, "%8le %8le\n", r[cnti], psi[cnti] * psi[cnti]);
       fclose(file);
     }
   }
   else {
     G = par * g_cir;
   }
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclur(psi, cbeta);
      calcnorm(&norm, psi, tmpri);
   }
   if(Npas != 0){    
    calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
    calcrms(&rms, psi, tmpri);
    fprintf(out, "After NPAS iter.:%8.4f %11.6f %11.6f %10.5f %10.5f\n", norm, mu / par, en / par, rms, psi[0] * psi[0]);
   fflush(out);
     
    if(Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nr; cnti += outstpr)
         fprintf(file, "%8le %8le\n", r[cnti], psi[cnti] * psi[cnti]);
      fclose(file);
    }
   }
   
   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi);
      calclur(psi, cbeta);
      calcnorm(&norm, psi, tmpri);
   }
   if(Nrun != 0){    
    calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
    calcrms(&rms, psi, tmpri);
    fprintf(out, "After NRUN iter.:%8.4f %11.6f %11.6f %10.5f %10.5f\n", norm, mu / par, en / par, rms, psi[0] * psi[0]);
   fflush(out);
   
    if(Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
       for(cnti = 0; cnti < Nr; cnti += outstpr)
          fprintf(file, "%8le %8le\n", r[cnti], psi[cnti] * psi[cnti]);
       fclose(file);
    }
   }
   
   fprintf(out, "                  --------------------------------------------------------\n\n");
   
   free_double_vector(r);
   free_double_vector(r2);
   free_double_vector(r3);

   free_double_vector(pot);
   free_double_vector(psi);

   free_double_vector(dpsir);

   free_double_vector(calphar);
   free_double_vector(cbeta);
   free_double_vector(cgammar);

   free_double_vector(tmpri);
   free_double_vector(tmprj);
   
   clock_end = time(NULL);
   //fprintf(out, "Clock start : %s", ctime(&clock_beg));
   //fprintf(out, "Clock end   : %s", ctime(&clock_end));
   double wall_time = difftime(clock_end, clock_beg);
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time); 

   if(output != NULL) fclose(out);   

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("D_Z")) == NULL) {
      fprintf(stderr, "D_Z is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   d_z = atof(cfg_tmp);    
   
   if((cfg_tmp = cfg_read("G_CIR")) == NULL) {
      if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
	 fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
	 exit(EXIT_FAILURE);
      }
      Na = atol(cfg_tmp);  
     
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g_3d = 4. * (4. * atan(1.)) * as * Na * BOHR_RADIUS / aho;     
      g_cir = g_3d / (sqrt(2. * (4. * atan(1.))) * d_z);
   } else {
      g_cir = atof(cfg_tmp);
      g_3d = g_cir * (sqrt(2. * (4. * atan(1.))) * d_z);      
   }

   if((cfg_tmp = cfg_read("NR")) == NULL) {
      fprintf(stderr, "NR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nr = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DR")) == NULL) {
      fprintf(stderr, "DR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dr = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);   
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");   
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPR")) == NULL) {
         fprintf(stderr, "OUTSTPR is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpr = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double *psi) {
   long cnti;
   double cpsi1;
   double tmp;
   
   if (opt == 1) par = 1.;
   else if (opt == 2) par = 2.;
   else{
      fprintf(stderr, "OPTION is not well defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   
   Nr2 = Nr / 2;
   dr2 = dr * dr;
   
   pi = 4. * atan(1.);
   cpsi1 = sqrt(pi);
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      r[cnti] = cnti * dr;
      r2[cnti] = r[cnti] * r[cnti];
      r3[cnti] = r2[cnti] * r[cnti];

      pot[cnti] = r2[cnti];
      tmp = exp(- 0.5 * r2[cnti]);
      psi[cnti] = tmp / cpsi1;      
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ar0 = 1. + dt / dr2;
   
   Ar0r = 1. - dt / dr2;
   
   Ar = - 0.5 * dt / dr2;
   
   dAr = 0.25 * dt / dr;

   calphar[0] = 1.;
   cgammar[0] = - 1. / (Ar0 + Ar + dAr / r[1]);
   for(cnti = 1; cnti < Nr - 1; cnti ++) {
      calphar[cnti] = (Ar - dAr / r[cnti]) * cgammar[cnti - 1];
      cgammar[cnti] = - 1. / (Ar0 + (Ar + dAr / r[cnti + 1]) * calphar[cnti]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpr - temporary array
 */
void calcnorm(double *norm, double *psi, double *tmpr) {
   long cnti;
 
      for(cnti = 0; cnti < Nr; cnti ++) {
	  tmpr[cnti] = psi[cnti] * psi[cnti] * r[cnti];
      }

      *norm = sqrt(2. * pi * simpint(dr, tmpr, Nr));
   
      for(cnti = 0; cnti < Nr; cnti ++) {
	  psi[cnti] /= *norm;
      }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsir - temporary array
 *    tmpri - temporary array
 *    tmprj - temporary array
 */
void calcmuen(double *mu, double *en, double *psi, double *dpsir, double *tmpri, double *tmprj) {
   long cnti;
   double psi2, psi2lin, dpsi2;

      diff(dr, psi, dpsir, Nr);

      for(cnti = 0; cnti < Nr; cnti ++) {
	  psi2 = psi[cnti] * psi[cnti];
	  psi2lin = psi2 * G;
	  dpsi2 = dpsir[cnti] * dpsir[cnti];
	  tmpri[cnti] = r[cnti] * ((pot[cnti] + psi2lin) * psi2 + dpsi2);
	  tmprj[cnti] = r[cnti] * ((pot[cnti] + 0.5 * psi2lin) * psi2 + dpsi2);
      }

   *mu = 2. * pi * simpint(dr, tmpri, Nr);
   *en = 2. * pi * simpint(dr, tmprj, Nr);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpr - temporary array
 */
void calcrms(double *rms, double *psi, double *tmpr) {
   long cnti;
   double psi2;

   for(cnti = 0; cnti < Nr; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      tmpr[cnti] = r3[cnti] * psi2;
   } 
   *rms = sqrt(2. * pi * simpint(dr, tmpr, Nr));
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double *psi) {
   long cnti;
   double psi2, psi2lin, tmp;

   #pragma omp parallel for private(cnti, psi2, psi2lin, tmp)   
   for(cnti = 0; cnti < Nr; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      psi2lin = psi2 * G;
      tmp = dt * (pot[cnti] + psi2lin);
      psi[cnti] *= exp(- tmp);
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (r-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclur(double *psi, double *cbeta) {
   long cnti;
   double c;
   
   cbeta[0] = 0.;
   for(cnti = 1; cnti < Nr - 1; cnti ++) {
      c = psi[cnti] - Ar * (psi[cnti + 1] - 2 * psi[cnti] + psi[cnti - 1]) + dAr / r[cnti] * (psi[cnti + 1] - psi[cnti - 1]);
      cbeta[cnti] = cgammar[cnti - 1] * ((Ar + dAr / r[cnti]) * cbeta[cnti - 1] - c);
   }
   psi[Nr - 1] = 0.;
   for (cnti = Nr - 1; cnti > 0; cnti --) {
      psi[cnti - 1] = calphar[cnti - 1] * psi[cnti] + cbeta[cnti - 1];
   }
   
   return;
}


==> BEC-GP-OMP/c_programs/src/imagcir/imagcir.h <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <omp.h>
#include <time.h>

#define MAX_FILENAME_SIZE     256
#define BOHR_RADIUS           5.2917720859e-11

char *output, *initout, *Nstpout, *Npasout, *Nrunout;
long outstpr;

int opt;
long Na;
long Nr;
long Nr2;
long Nstp, Npas, Nrun;
double dr;
double dr2;
double dt;
double g_3d, g_cir, G;
double aho, as;
double d_z;
double par;
double pi;

double *r;
double *r2;
double *r3;
double *pot;

double Ar0, Ar0r, Ar, dAr;
double *calphar;
double *cgammar;

void readpar(void);
void init(double *);
void gencoef(void);
void calcnorm(double *, double *, double *);
void calcmuen(double *, double *, double *, double *, double *, double *);
void calcrms(double *, double *, double *);
void calcnu(double *);
void calclur(double *, double *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern void free_double_vector(double *);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> BEC-GP-OMP/c_programs/src/imagsph/imagsph.c <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-independent Gross–Pitaevskii nonlinear
 *    partial differential equation in three space dimensions in a
 *    spherically-symmetric trap using the imaginary-time propagation. The
 *    Gross–Pitaevskii equation describes the properties of a dilute trapped
 *    Bose–Einstein condensate. The equation is solved using the split-step
 *    Crank–Nicolson method by discretizing space and time. The discretized
 *    equation is then propagated in imaginary time over small time steps.
 *    When convergence is achieved, the method has yielded the stationary
 *    solution of the problem.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    G0      - final nonlinearity
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nr      - number of discretization points in the r-direction
 *    r       - array with the space mesh values in the r-direction
 *    dr      - spatial discretization step in the r-direction
 *    dt      - time discretization step
 *    Nstp    - number of initial iterations to introduce the nonlinearity G0
 *    Npas    - number of subsequent iterations with the fixed nonlinearity G0
 *    Nrun    - number of final iterations with the fixed nonlinearity G0
 *    output  - output file with the summary of final values of all physical 
 *              quantities
 *    initout - output file with the initial wave function
 *    Npasout - output file with the wave function obtained after the 
 *              subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout - output file with the final wave function obtained after the 
 *              final Nrun iterations
 *    outstpr - discretization step in the r-direction used to save wave 
 *              functions
 */

#include "imagsph.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   char filename[MAX_FILENAME_SIZE];     
   long cnti;
   double norm, rms, mu, en;
   double *psi;
   double *cbeta;
   double *dpsir;
   double *tmpri, *tmprj;
   double psi2;   
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);   

   pi = 4. * atan(1.);   
   
   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   r = alloc_double_vector(Nr);
   r2 = alloc_double_vector(Nr);

   pot = alloc_double_vector(Nr);
   psi = alloc_double_vector(Nr);
   
   dpsir = alloc_double_vector(Nr);
   
   calphar = alloc_double_vector(Nr - 1);
   cbeta =  alloc_double_vector(Nr - 1);
   cgammar = alloc_double_vector(Nr - 1);
   
   tmpri = alloc_double_vector(Nr);
   tmprj = alloc_double_vector(Nr);
   
   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;
   
   fprintf(out, " Imaginary time propagation spherically-symmetric trap,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0\n", as);
   fprintf(out, "  Nonlinearity G_3D = %.7f\n", G0);
   fprintf(out, " # Space Stp: NR = %li\n", Nr);
   fprintf(out, "  Space Step: DR = %.4f\n", dr);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <rms>     |Psi(0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);  
   
   G = 0.;
   
   init(psi);
   gencoef();
   calcnorm(&norm, psi, tmpri);
   calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
   calcrms(&rms, psi, tmpri);
   psi2 = psi[1]/r[1] * psi[1]/r[1];
   fprintf(out, "Initial : %15.4f %11.6f %11.6f %10.5f %10.5f\n", norm, mu / par, en / par, rms, psi2);
   fflush(out);
   
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      fprintf(file, "%8le %8le\n", r[0], psi[1]/r[1]);
      for(cnti = 1; cnti < Nr; cnti += outstpr)
         fprintf(file, "%8le %8le\n", r[cnti], psi[cnti]/r[cnti] * psi[cnti]/r[cnti]);
      fclose(file);
   }
   
   if(Nstp != 0) {
     double g_stp = par * G0 / (double) Nstp;
     G = 0.;
     for(cnti = 0; cnti < Nstp; cnti ++) {
        G += g_stp;
	calcnu(psi);
	calclur(psi, cbeta);
	calcnorm(&norm, psi, tmpri);
     }

     calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
     calcrms(&rms, psi, tmpri);
     psi2 = psi[1]/r[1] * psi[1]/r[1];
     fprintf(out, "After NSTP iter.:%8.4f %11.6f %11.6f %10.5f %10.5f\n", norm, mu / par, en / par, rms, psi2);
     fflush(out);        

     if(Nstpout != NULL) {
	sprintf(filename, "%s.txt", Nstpout);
        file = fopen(filename, "w");
	fprintf(file, "%8le %8le\n", r[0], psi[1]/r[1]);
	for(cnti = 1; cnti < Nr; cnti += outstpr)
	  fprintf(file, "%8le %8le\n", r[cnti], psi[cnti]/r[cnti] * psi[cnti]/r[cnti]);
	fclose(file);      
     }     
   }
   else {   
     G = par * G0;
   }
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclur(psi, cbeta);
      calcnorm(&norm, psi, tmpri);
   }

  if(Npas != 0){ 
      calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
      calcrms(&rms, psi, tmpri);
      psi2 = psi[1]/r[1] * psi[1]/r[1];
    fprintf(out, "After NPAS iter.:%8.4f %11.6f %11.6f %10.5f %10.5f\n", norm, mu / par, en / par, rms, psi2);  
      fflush(out); 


      
      if(Npasout != NULL) {
	  sprintf(filename, "%s.txt", Npasout);
	  file = fopen(filename, "w");
	  fprintf(file, "%8le %8le\n", r[0], psi[1]/r[1]);
	  for(cnti = 1; cnti < Nr; cnti += outstpr)
	    fprintf(file, "%8le %8le\n", r[cnti], psi[cnti]/r[cnti] * psi[cnti]/r[cnti]);
	  fclose(file);
      }
   }
   
   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi);
      calclur(psi, cbeta);
      calcnorm(&norm, psi, tmpri);
   }
   if(Nrun != 0){ 
      calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
      calcrms(&rms, psi, tmpri);
      psi2 = psi[1]/r[1] * psi[1]/r[1];
      fprintf(out, "After NRUN iter.:%8.4f %11.6f %11.6f %10.5f %10.5f\n", norm, mu / par, en / par, rms, psi2);  
      fflush(out);
      
      if(Nrunout != NULL) {
	  sprintf(filename, "%s.txt", Nrunout);
	  file = fopen(filename, "w");
	  fprintf(file, "%8le %8le\n", r[0], psi[1]/r[1]);
	  for(cnti = 1; cnti < Nr; cnti += outstpr)
	    fprintf(file, "%8le %8le\n", r[cnti], psi[cnti]/r[cnti] * psi[cnti]/r[cnti]);
	  fclose(file);
      }
   }

   fprintf(out, "                  --------------------------------------------------------\n\n");   
   
   free_double_vector(r);
   free_double_vector(r2);

   free_double_vector(pot);
   free_double_vector(psi);

   free_double_vector(dpsir);

   free_double_vector(calphar);
   free_double_vector(cbeta);
   free_double_vector(cgammar);

   free_double_vector(tmpri);
   free_double_vector(tmprj);

   clock_end = time(NULL);
   //fprintf(out, "Clock start : %s", ctime(&clock_beg));
   //fprintf(out, "Clock end   : %s", ctime(&clock_end));
   double wall_time = difftime(clock_end, clock_beg);
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time); 

   if(output != NULL) fclose(out);   

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
     
      if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
	fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
	exit(EXIT_FAILURE);
      }
      Na = atol(cfg_tmp);
     
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      G0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      G0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("NR")) == NULL) {
      fprintf(stderr, "NR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nr = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DR")) == NULL) {
      fprintf(stderr, "DR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dr = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);    
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT"); 
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPR")) == NULL) {
         fprintf(stderr, "OUTSTPR is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpr = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double *psi) {
   long cnti;
   double cpsi1;
   double tmp;

   if (opt == 1) par = 1.;
   else if (opt == 2) par = 2.;
   else{
      fprintf(stderr, "OPTION is not well defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }   
   
   Nr2 = Nr / 2;
   dr2 = dr * dr;
   
   cpsi1 = sqrt(pi * sqrt(pi));
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      r[cnti] = cnti * dr;
      r2[cnti] = r[cnti] * r[cnti];
      
      pot[cnti] = r2[cnti];
      tmp = exp(- 0.5 * r2[cnti]);
      psi[cnti] = r[cnti] * tmp / cpsi1;
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ar0 = 1. + dt / dr2;
   
   Ar0r = 1. - dt / dr2;
   
   Ar = - 0.5 * dt / dr2;
   
   calphar[Nr - 2] = 0.;
   cgammar[Nr - 2] = - 1. / Ar0;
   for (cnti = Nr - 2; cnti > 0; cnti --) {
      calphar[cnti - 1] = Ar * cgammar[cnti];
      cgammar[cnti - 1] = - 1. / (Ar0 + Ar * calphar[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpr - temporary array
 */
void calcnorm(double *norm, double *psi, double *tmpr) {
   long cnti;
   
      for(cnti = 0; cnti < Nr; cnti ++) {
	  tmpr[cnti] = 4 * pi * psi[cnti] * psi[cnti];
      }
  
      *norm = sqrt(simpint(dr, tmpr, Nr));

      for(cnti = 0; cnti < Nr; cnti ++) {
	  psi[cnti] /= *norm;
      }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsir - temporary array
 *    tmpri - temporary array
 *    tmprj - temporary array
 */
void calcmuen(double *mu, double *en, double *psi, double *dpsir, double *tmpri, double *tmprj) {
   long cnti;
   double psi2, psi2lin, dpsi2;
   
   tmpri[0] = dpsir[1] * dpsir[1];
   tmprj[0] = tmpri[0];
   
   diff(dr, psi, dpsir, Nr);  
      for(cnti = 1; cnti < Nr; cnti ++) {
	  psi2 = psi[cnti] * psi[cnti];
	  psi2lin = psi2 / r2[cnti] * G;
	  dpsi2 = dpsir[cnti] * dpsir[cnti];
	  tmpri[cnti] = (pot[cnti] + psi2lin) * psi2 + dpsi2;
	  tmprj[cnti] = (pot[cnti] + 0.5 * psi2lin) * psi2 + dpsi2;
      }

   *mu = 4. * pi * simpint(dr, tmpri, Nr);
   *en = 4. * pi * simpint(dr, tmprj, Nr);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpr - temporary array
 */
void calcrms(double *rms, double *psi, double *tmpr) {
   long cnti;
   double psi2;

   for(cnti = 0; cnti < Nr; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      tmpr[cnti] = 4. * pi *r2[cnti] * psi2;
   }
   
   *rms = sqrt(simpint(dr, tmpr, Nr));
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double *psi) {
   long cnti;
   double psi2, psi2lin, tmp;
   
   psi[0] = 0;
   #pragma omp parallel for private(cnti, psi2, psi2lin, tmp)     
   for(cnti = 1; cnti < Nr; cnti ++) {
      psi2 = psi[cnti] * psi[cnti];
      psi2lin = G * psi2 / r2[cnti];
      tmp = dt * (pot[cnti] + psi2lin);
      psi[cnti] *= exp(- tmp);
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (r-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclur(double *psi, double *cbeta) {
   long cnti;
   double c;
   
   cbeta[Nr - 2] = psi[Nr - 1];
   for (cnti = Nr - 2; cnti > 0; cnti --) {
      c = - Ar * psi[cnti + 1] + Ar0r * psi[cnti] - Ar * psi[cnti - 1];
      cbeta[cnti - 1] =  cgammar[cnti] * (Ar * cbeta[cnti] - c);
   }
   psi[0] = 0.;
   for (cnti = 0; cnti < Nr - 1; cnti ++) {
      psi[cnti + 1] = calphar[cnti] * psi[cnti] + cbeta[cnti];
   }
   
   return;
}


==> BEC-GP-OMP/c_programs/src/imagsph/imagsph.h <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <omp.h>
#include <time.h>

#define MAX_FILENAME_SIZE     256
#define BOHR_RADIUS           5.2917720859e-11

char *output, *initout, *Nstpout, *Npasout, *Nrunout;
long outstpr;

int opt;
long Na;
long Nr;
long Nr2;
long Nstp, Npas, Nrun;
double dr;
double dr2;
double dt;
double G0, G;
double aho, as;
double par;
double pi;

double *r;
double *r2;
double *pot;

double Ar0, Ar0r, Ar;
double *calphar;
double *cgammar;

void readpar(void);
void init(double *);
void gencoef(void);
void calcnorm(double *, double *, double *);
void calcmuen(double *, double *, double *, double *, double *, double *);
void calcrms(double *, double *, double *);
void calcnu(double *);
void calclur(double *, double *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern void free_double_vector(double *);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> BEC-GP-OMP/c_programs/src/real1d/real1d.c <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 * 
 *    This program solves the time-dependent Gross–Pitaevskii nonlinear partial
 *    differential equation in one space dimensional trap using the real-time 
 *    propagation. The Gross–Pitaevskii equation describes the properties of a 
 *    dilute trapped Bose–Einstein condensate. The equation is solved using the 
 *    split-step Crank–Nicolson method by discretizing space and time. The
 *    discretized equation is then propagated in real time over small time steps.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    g_1d      - final nonlinearity
 *    Gpar    - coefficient that multiplies nonlinear term in non-stationary
 *              problem during final Nrun iterations
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nx      - number of discretization points in the x-direction
 *    x       - array with the space mesh values in the x-direction
 *    dx      - spatial discretization step in the x-direction
 *    dt      - time discretization step
 *    vgamma  - Gamma coefficient of anisotropy of the trap (omega_x / omega)
 *    Nstp    - number of subsequent iterations with fixed nonlinearity g_1d
 *    Npas    - number of subsequent iterations with the fixed nonlinearity g_1d
 *    Nrun    - number of final iterations with the fixed nonlinearity g_1d
 *    output  - output file with the summary of final values of all physical
 *              quantities
 *    initout - output file with the initial wave function
 *    Nstpout - output file with the wave function obtained after the first
 *              Nstp iterations
 *    Npasout - output file with the wave function obtained after the
 *              subsequent Npas iterations, with the fixed nonlinearity g_1d
 *    Nrunout - output file with the final wave function obtained after the
 *              final Nrun iterations
 *    dynaout  - output file with the time dependence of RMS during Npas
 *              and the final Nrun iterations
 *    outstpx - discretization step in the x-direction used to save wave
 *              functions
 *    outstpt - time discretization step used to save RMS of the wave function
 */

#include "real1d.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *dyna;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   double norm, mu, en;
   double *rms;
   double complex *psi;
   double complex *cbeta;
   double *dpsix;
   double *tmpxi, *tmpxj;
   double psi2;
   double *abc;
      
   pi = 3.14159265358979;
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);

   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }

   readpar();

   rms = alloc_double_vector(RMS_ARRAY_SIZE);

   x = alloc_double_vector(Nx);
   x2 = alloc_double_vector(Nx);
   abc = alloc_double_vector(Nx);

   pot = alloc_double_vector(Nx);
   psi = alloc_complex_vector(Nx);

   dpsix = alloc_double_vector(Nx);

   calphax = alloc_complex_vector(Nx - 1);
   cbeta =  alloc_complex_vector(Nx - 1);
   cgammax = alloc_complex_vector(Nx - 1);

   tmpxi = alloc_double_vector(Nx);
   tmpxj = alloc_double_vector(Nx);

   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;

   if (opt == 1) par = 1.;
   else if (opt == 2) par = 2.;
   else{
      fprintf(stderr, "OPTION is not well defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }

   Nx2 = Nx / 2;
   dx2 = dx * dx;

   fprintf(out, " Real time propagation 1d,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na,aho);
   fprintf(out, "  Scattering length a = %.2f*a0\n", as);
   fprintf(out, "  Nonlinearity G_3D = %.7f\n", g_3d);
   fprintf(out, "  Nonlinearity G_1D = %.7f\n", g_1d);
   fprintf(out, "  Parameter of trap: GAMMA = %.2f\n", vgamma);
   fprintf(out, "  Radial Gaussian Width = %.2f\n\n", drho);
   fprintf(out, " # Space Stp:  N = %li\n", Nx);
   fprintf(out, "  Space Step: DX = %.6f\n", dx);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, " * Change for dynamics: GPAR = %.3f *\n\n", gpar);   
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N      <x>      |Psi(0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);

   if(Nstp == 0) { 
     g = par * g_1d;
   }
   else {
     g = 0.;
   }

   initpsi(psi, abc);
   initpot();
   gencoef();   
   calcnorm(&norm, psi, tmpxi);
   calcmuen(&mu, &en, psi, dpsix, tmpxi, tmpxj);
   calcrms(rms, psi, tmpxi);
   psi2 = cabs(psi[Nx2]);
   psi2 *= psi2;
   fprintf(out, "Initial : %15.4f %11.4f %11.4f %10.3f %10.3f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2x(psi, file);
      fclose(file);
   }
   
   if(Nstp != 0) {
     double g_stp = par * g_1d / (double) Nstp;
     for(cnti = 0; cnti < Nstp; cnti ++) {
        g += g_stp;
        calcnu(psi);
        calclux(psi, cbeta);
     }
    calcnorm(&norm, psi, tmpxi);
    calcmuen(&mu, &en, psi, dpsix, tmpxi, tmpxj);
    calcrms(rms, psi, tmpxi);
    psi2 = cabs(psi[Nx2]);
    psi2 *= psi2;
    fprintf(out, "After NSTP iter.:%8.4f %11.4f %11.4f %10.3f %10.3f\n", norm, mu / par, en / par, *rms, psi2);
    fflush(out);
    if(Nstpout != NULL) {
      sprintf(filename, "%s.txt", Nstpout);
      file = fopen(filename, "w");
      outpsi2x(psi, file);
      fclose(file);
    }
   }
   
   if(dynaout != NULL) {
      sprintf(filename, "%s.txt", dynaout);
      dyna = fopen(filename, "w");
   }
   else dyna = NULL;

   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpxi);
         fprintf(dyna, "%8le   %8le\n", cnti * dt * par, *rms);
         fflush(dyna);
      }
   }
   if(Npas != 0){    
     calcnorm(&norm, psi, tmpxi);
     calcmuen(&mu, &en, psi, dpsix, tmpxi, tmpxj);
     calcrms(rms, psi, tmpxi);
     psi2 = cabs(psi[Nx2]);
     psi2 *= psi2;
     fprintf(out, "After NPAS iter.:%8.4f %11.4f %11.4f %10.3f %10.3f\n", norm, mu / par, en / par, *rms, psi2);
     fflush(out);
     if(Npasout != NULL) {
        sprintf(filename, "%s.txt", Npasout);
        file = fopen(filename, "w");
        outpsi2x(psi, file);
        fclose(file);
     }
   }

   g *= gpar;

   for(cnti = 0; cnti < Nrun; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpxi);
         fprintf(dyna, "%8le   %8le\n", (cnti * dt  + dt * Npas) * par, *rms);
         fflush(dyna);
      }
   }
   if(dynaout != NULL) fclose(dyna);
   if(Nrun != 0){   
     calcnorm(&norm, psi, tmpxi);
     calcmuen(&mu, &en, psi, dpsix, tmpxi, tmpxj);
     calcrms(rms, psi, tmpxi);
     psi2 = cabs(psi[Nx2]);
     psi2 *= psi2;
     fprintf(out, "After NRUN iter.:%8.4f %11.4f %11.4f %10.3f %10.3f\n", norm, mu / par, en / par, *rms, psi2);
     fflush(out);
     if(Nrunout != NULL) {
        sprintf(filename, "%s.txt", Nrunout);
        file = fopen(filename, "w");
        outpsi2x(psi, file);
        fclose(file);
     }
   }
   fprintf(out, "                  --------------------------------------------------------\n");

   free_double_vector(rms);

   free_double_vector(x);

   free_double_vector(x2);

   free_double_vector(pot);
   free_double_vector(abc);
   free_complex_vector(psi);

   free_double_vector(dpsix);

   free_complex_vector(calphax);
   free_complex_vector(cbeta);
   free_complex_vector(cgammax);

   free_double_vector(tmpxi);
   free_double_vector(tmpxj);
   
   clock_end = time(NULL);
   //fprintf(out, "Clock start : %s", ctime(&clock_beg));
   //fprintf(out, "Clock end   : %s", ctime(&clock_end));
   double wall_time = difftime(clock_end, clock_beg);   
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time);  
   
   if(output != NULL) fclose(out);

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;

   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DRHO")) == NULL) {
      fprintf(stderr, "DRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   drho = atof(cfg_tmp); 
   drho2 = drho * drho;

   if((cfg_tmp = cfg_read("G_1D")) == NULL) {
      if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
	 fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
	 exit(EXIT_FAILURE);
      }
      Na = atol(cfg_tmp);
   
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g_3d = 4. * pi * as * Na * BOHR_RADIUS / aho;
      g_1d = g_3d / (2. * pi * drho2);      
   } else {
     g_1d = atof(cfg_tmp); 
     g_3d = g_1d * (2. * pi * drho2);
   }

   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);

   output = cfg_read("OUTPUT");
   dynaout = cfg_read("DYNAOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");

   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
   }

   if(dynaout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }

   return;
}

/**
 *    Initialization of the space mesh and the initial wave function.
 *    psi - array with the wave function values
 */
void initpsi(double complex *psi, double *abc) {
   long cnti;
   double cpsi;
   double tmp;
   FILE *file;

   cpsi = sqrt( sqrt(pi  / vgamma));

   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }
   
   if(Nstp!=0  ) {
      for(cnti = 0; cnti < Nx; cnti ++) {
	  tmp = exp(- 0.5 * vgamma * x2[cnti]);
	  psi[cnti] = tmp / cpsi;
      }
   }
   
   if(Nstp==0  ) {
     if((file = fopen("imag1d-den.txt", "r"))==NULL) {       /* open a text file for reading */
       printf("Run the program using the input file to read. i.g.: imag1d-den.txt\n");
       exit(1);					/*couldn't open the requested file!*/
     }
     file = fopen("imag1d-den.txt", "r");
     for(cnti = 0; cnti < Nx; cnti ++) {
	if(fscanf(file,"%lf %lf\n",&x[cnti],&abc[cnti])) {
//            printf("%8le %8le\n",x[cnti], abc[cnti]);
	}
     }
     fclose(file);
     for(cnti = 0; cnti < Nx; cnti ++) {
       psi[cnti]=sqrt(abc[cnti]);
     }
   }

   return;
}

/**
 *    Initialization of the potential.
 */
void initpot() {
   long cnti;
   double vgamma2;

   vgamma2 = vgamma * vgamma;

   for(cnti = 0; cnti < Nx; cnti ++) {
      pot[cnti] = (vgamma2 * x2[cnti]);
   }

   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;

   Ax0 = 1. + I * dt / dx2;

   Ax0r = 1. - I * dt / dx2;

   Ax = - 0.5 * I * dt / dx2;

   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }

   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcnorm(double *norm, double complex *psi, double *tmpx) {
   long cnti;
   //double tmp;

   for(cnti = 0; cnti < Nx; cnti ++) {
      tmpx[cnti] = cabs(psi[cnti]);
      tmpx[cnti] *= tmpx[cnti];
   }

   *norm = sqrt(simpint(dx, tmpx, Nx));
   //tmp = 1. / *norm;

   //for(cnti = 0; cnti < Nx; cnti ++) {
   //   psi[cnti] *= tmp;
   //}

   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu        - chemical potential
 *    en        - energy
 *    psi       - array with the wave function values
 *    dpsix     - temporary array
 *    dpsiy     - temporary array
 *    tmpxi     - temporary array
 *    tmpyi     - temporary array
 *    tmpzi     - temporary array
 *    tmpxj     - temporary array
 *    tmpyj     - temporary array
 */
void calcmuen(double *mu, double *en, double complex *psi, double *dpsix, double *tmpxi, double *tmpxj) {
   long cnti;
   double psi2, psi2lin, dpsi2;

   for(cnti = 0; cnti < Nx; cnti ++) {
      tmpxi[cnti] = cabs(psi[cnti]);
   }  

   diff(dx, tmpxi, dpsix, Nx);

   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      psi2lin = psi2 * g;
      dpsi2 = dpsix[cnti] * dpsix[cnti];
      tmpxi[cnti] = (pot[cnti] + psi2lin) * psi2 + dpsi2;
      tmpxj[cnti] = (pot[cnti] + 0.5 * psi2lin) * psi2 + dpsi2;
   }

   *mu = simpint(dx, tmpxi, Nx);
   *en = simpint(dx, tmpxj, Nx);

   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcrms(double *rms, double complex *psi, double *tmpx) {
   long cnti;
   double psi2;

   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      tmpx[cnti] = x2[cnti] * psi2;
   }
   *rms = sqrt(simpint(dx, tmpx, Nx));

   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without 
 *    spatial derivatives).
 *    psi       - array with the wave function values
 */
void calcnu(double complex *psi) {
   long cnti;
   double psi2, psi2lin, tmp;

   #pragma omp parallel for private(cnti, psi2, psi2lin, tmp)    
   for(cnti = 0; cnti < Nx; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      psi2lin = psi2 * g;
      tmp = dt * (pot[cnti] + psi2lin);
      psi[cnti] *= cexp(- I * tmp);
   }

   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double complex *psi, double complex *cbeta) {
   long cnti;
   double complex c;

   cbeta[Nx - 2] = psi[Nx - 1];
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      c = - Ax * psi[cnti + 1] + Ax0r * psi[cnti] - Ax * psi[cnti - 1];
      cbeta[cnti - 1] =  cgammax[cnti] * (Ax * cbeta[cnti] - c);
   }
   psi[0] = 0.;
   for (cnti = 0; cnti < Nx - 2; cnti ++) {
      psi[cnti + 1] = calphax[cnti] * psi[cnti] + cbeta[cnti];
   }
   psi[Nx - 1] = 0.;
   
   return;
}

void outpsi2x(double complex *psi, FILE *file) {
   long cnti;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      fprintf(file, "%8le %8le\n", x[cnti], cabs(psi[cnti]) * cabs(psi[cnti]));
   }
   fflush(file);

   return;
}


==> BEC-GP-OMP/c_programs/src/real1d/real1d.h <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <complex.h>
#include <time.h>
#include <omp.h>

#define MAX_FILENAME_SIZE     256
#define RMS_ARRAY_SIZE        1

#define BOHR_RADIUS           5.2917720859e-11

char *output, *dynaout, *initout, *Nstpout, *Npasout, *Nrunout;
long outstpx, outstpt;

int opt;
long Na;
long Nstp, Npas, Nrun;
long Nx;
long Nx2;
double g, g_3d, gpar, g_1d, drho, drho2;
double aho, as;
double dx;
double dx2;
double dt;
double vgamma;
double par;
double pi;

double *x;
double *x2;
double *pot;

double complex Ax0, Ax0r, Ax;
double complex *calphax;
double complex *cgammax;

void readpar(void);
void initpsi(double complex *psi, double *abc);
void initpot(void);
void gencoef(void);
void calcnorm(double *, double complex *, double *);
void calcmuen(double *, double *, double complex *, double *, double *, double *);
void calcrms(double *, double complex *, double *);
void calcnu(double complex *);
void calclux(double complex *, double complex *);
void outpsi2x(double complex *, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern int cfg_init(char *);
extern char *cfg_read(char *);

extern double *alloc_double_vector(long);
extern double complex *alloc_complex_vector(long);

extern void free_double_vector(double *);
extern void free_complex_vector(double complex *);



==> BEC-GP-OMP/c_programs/src/real2d/real2d.c <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 * 
 *    This program solves the time-dependent Gross–Pitaevskii nonlinear
 *    partial differential equation in two space dimensions in anisotropic
 *    trap using the real-time propagation. The Gross–Pitaevskii equation 
 *    describes the properties of a dilute trapped Bose–Einstein condensate. 
 *    The equation is solved using the split-step Crank–Nicolson method by 
 *    discretizing space and time. The discretized equation is then propagated 
 *    in real time over small time steps.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    g_2d    - final nonlinearity
 *    Gpar    - coefficient that multiplies nonlinear term in non-stationary
 *              problem during final Nrun iterations
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nx      - number of discretization points in the x-direction
 *    Ny      - number of discretization points in the y-direction
 *    x       - array with the space mesh values in the x-direction
 *    y       - array with the space mesh values in the y-direction
 *    dx      - spatial discretization step in the x-direction
 *    dy      - spatial discretization step in the y-direction
 *    dt      - time discretization step
 *    vgamma  - Gamma coefficient of anisotropy of the trap (omega_x / omega)
 *    vnu     - Nu coefficient of anisotropy of the trap (omega_y / omega) 
 *    Nstp    - number of subsequent iterations with fixed nonlinearity g_2d
 *    Npas    - number of subsequent iterations with the fixed nonlinearity g_2d
 *    Nrun    - number of final iterations with the fixed nonlinearity g_2d
 *    output  - output file with the summary of values of all physical quantities
 *    rmsout  - output file with the summary of values of RMS quantities
 *    initout - output file with the initial wave function
 *    Nstpout - output file with the wave function obtained after the first
 *              Nstp iterations
 *    Npasout - output file with the wave function obtained after the
 *              subsequent Npas iterations, with the fixed nonlinearity g_2d
 *    Nrunout - output file with the final wave function obtained after the
 *              final Nrun iterations
 *    dyn  - output file with the time dependence of RMS during the final
 *              Nrun iterations
 *    outstpx - discretization step in the x-direction used to save wave
 *              functions
 *    outstpy - discretization step in the y-direction used to save wave
 *              functions
 *    outstpt - time discretization step used to save RMS of the wave function
 */

#include "real2d.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms; 
   FILE *dyna;
   char filename[MAX_FILENAME_SIZE];      
   int nthreads;
   long cnti, cntj;
   double norm, mu, en;
   double *rms;   
   double complex **psi;
   double complex **cbeta;
   double **dpsix, **dpsiy;
   double **tmpxi, **tmpyi, **tmpxj, **tmpyj;
   double *tmpx, *tmpy;   
   double psi2;  
   double **abc;   
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);     
   
   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   #pragma omp parallel
      #pragma omp master
         nthreads = omp_get_num_threads();
   
   rms = alloc_double_vector(RMS_ARRAY_SIZE);	 	 
   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);

   pot = alloc_double_matrix(Nx, Ny);
   psi = alloc_complex_matrix(Nx, Ny);
   abc = alloc_double_matrix(Nx, Ny);   
   
   dpsix = alloc_double_matrix(Nx, Ny);
   dpsiy = alloc_double_matrix(Nx, Ny);
   
   calphax = alloc_complex_vector(Nx - 1);
   calphay = alloc_complex_vector(Ny - 1);
   cbeta =  alloc_complex_matrix(nthreads, MAX(Nx, Ny) - 1);
   cgammax = alloc_complex_vector(Nx - 1);
   cgammay = alloc_complex_vector(Ny - 1);
   
   tmpxi = alloc_double_matrix(nthreads, Nx);
   tmpyi = alloc_double_matrix(nthreads, Ny);
   tmpxj = alloc_double_matrix(nthreads, Nx);
   tmpyj = alloc_double_matrix(nthreads, Ny);
   
   tmpx = alloc_double_vector(Nx);
   tmpy = alloc_double_vector(Ny);   
   
   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;   
   
   if(rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   }   
   else filerms = NULL;   

   fprintf(out, " Real time propagation 2d,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0\n", as);
   fprintf(out, "  Nonlinearity G_3D = %.7f\n", g_3d);
   fprintf(out, "  Nonlinearity G_2D = %.7f\n", g_2d);
   fprintf(out, "  Parameters of trap: GAMMA = %.2f, NU = %.2f\n", vgamma, vnu);
   fprintf(out, "  Axial Gaussian Width = %.2f\n\n", d_z);
   fprintf(out, " # Space Stp: NX = %li, NY = %li\n", Nx,Ny);
   fprintf(out, "  Space Step: DX = %.4f, DY = %.4f\n", dx,dy);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, " * Change for dynamics: GPAR = %.3f *\n\n", Gpar); 
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <rho>     |Psi(0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);  
   if(rmsout != NULL) {
     fprintf(filerms, " Real time propagation 2d,   OPTION = %d\n\n", opt);
     fprintf(filerms, "                  --------------------------------------------------------\n");
      fprintf(filerms, "Values of rms size:        <x>             <y>             <rho>\n");
     fprintf(filerms, "                  --------------------------------------------------------\n");      
     fflush(filerms);
   }   
   
   if(Nstp == 0) { 
     G = par * g_2d;
   }
   else {
     G = 0.;
   }   
     
   initpsi(psi, abc);
   gencoef();   
   calcnorm(&norm, psi, tmpxi, tmpyi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
   calcrms(rms, psi, tmpxi, tmpyi, tmpxj, tmpyj);
   psi2 =cabs(psi[Nx2][Ny2]) * cabs(psi[Nx2][Ny2]);
   
   fprintf(out, "Initial : %15.4f %11.3f %11.4f %10.3f %10.3f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);   
   if(rmsout != NULL) {
      fprintf(filerms, "           Initial:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
   }      
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);
      
      sprintf(filename, "%s1d_x.txt", initout);
      file = fopen(filename, "w");
      outdenx(psi, tmpy, file);
      fclose(file);           
     
      sprintf(filename, "%s1d_y.txt", initout);
      file = fopen(filename, "w");
      outdeny(psi, tmpx, file);
      fclose(file);  
   }  
   
   if(Nstp != 0) {
     double g_stp = par * g_2d / (double) Nstp;  
     for(cnti = 0; cnti < Nstp; cnti ++) {
        G += g_stp;
	calcnu(psi);
	calclux(psi, cbeta);
	calcluy(psi, cbeta);
     }
     calcnorm(&norm, psi, tmpxi, tmpyi);
     calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
     calcrms(rms, psi, tmpxi, tmpyi, tmpxj, tmpyj);
     psi2 = cabs(psi[Nx2][Ny2]) * cabs(psi[Nx2][Ny2]);
     fprintf(out, "After NSTP iter.:%8.4f %11.3F %11.4F %10.3f %10.3f\n", norm, mu / par, en / par, *rms, psi2);
     fflush(out);
     if(rmsout != NULL) {
       fprintf(filerms, "  After NSTP iter.:%14.5F   %13.5F   %13.5F\n", rms[1], rms[2], rms[0]);
       fflush(filerms);
     }     
     if(Nstpout != NULL) {
       sprintf(filename, "%s.txt", Nstpout);
       file = fopen(filename, "w");
       outpsi2xy(psi, file);
       fclose(file);
       
       sprintf(filename, "%s1d_x.txt", Nstpout);
       file = fopen(filename, "w");
       outdenx(psi, tmpy, file);
       fclose(file);    
      
       sprintf(filename, "%s1d_y.txt", Nstpout);
       file = fopen(filename, "w");
       outdeny(psi, tmpx, file);
       fclose(file); 
     }
   } 
   
   if(dynaout != NULL) {
      sprintf(filename, "%s.txt", dynaout);
      dyna = fopen(filename, "w");
   }
   else dyna = NULL;   
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
	 calcrms(rms, psi, tmpxi, tmpyi, tmpxj, tmpyj);
         fprintf(dyna, "%8le   %8le   %8le   %8le\n", cnti * dt * par, rms[1], rms[2], rms[0]);
         fflush(dyna);
      }      
   }
   if(Npas != 0){   
    calcnorm(&norm, psi, tmpxi, tmpyi);
    calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
    calcrms(rms, psi, tmpxi, tmpyi, tmpxj, tmpyj);
    psi2 = cabs(psi[Nx2][Ny2]) * cabs(psi[Nx2][Ny2]);   
    fprintf(out, "After NPAS iter.:%8.4f %11.3f %11.4f %10.3f %10.3f\n", norm, mu / par, en / par, *rms, psi2);
    fflush(out);   
    if(rmsout != NULL) {
      fprintf(filerms, "  After NPAS iter.:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
      fflush(filerms);
    }       
    if(Npasout != NULL) {
      sprintf(filename, "%s.txt", Npasout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Npasout);
      file = fopen(filename, "w");
      outdenx(psi, tmpy, file);
      fclose(file);     

      sprintf(filename, "%s1d_y.txt", Npasout);
      file = fopen(filename, "w");
      outdeny(psi, tmpx, file);
      fclose(file);      
    }  
   }  
   
   G *= Gpar;
   
    for(cnti = 1; cnti <= Nrun; cnti ++) {
       calcnu(psi);
       calclux(psi, cbeta);
       calcluy(psi, cbeta);
       if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpxi, tmpyi, tmpxj, tmpyj);
         fprintf(dyna, "%8le   %8le   %8le   %8le\n", (cnti * dt  + dt * Npas) * par, rms[1], rms[2], rms[0]);
      }
    }
   if(dynaout != NULL) fclose(dyna);    
   if(Nrun != 0){      
     calcnorm(&norm, psi, tmpxi, tmpyi);
     calcmuen(&mu, &en, psi, dpsix, dpsiy, tmpxi, tmpyi, tmpxj, tmpyj);
     calcrms(rms, psi, tmpxi, tmpyi, tmpxj, tmpyj);
     psi2 = cabs(psi[Nx2][Ny2]) * cabs(psi[Nx2][Ny2]);
     fprintf(out, "After NRUN iter.:%8.4f %11.3f %11.4f %10.3f %10.3f\n", norm, mu / par, en / par, *rms, psi2);
     fflush(out);    
     if(rmsout != NULL) {
      fprintf(filerms, "  After NRUN iter.:%14.5f   %13.5f   %13.5f\n", rms[1], rms[2], rms[0]);
      fprintf(filerms, "                  --------------------------------------------------------\n"); 
     }    
     if(Nrunout != NULL) {
      sprintf(filename, "%s.txt", Nrunout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);

      sprintf(filename, "%s1d_x.txt", Nrunout);
      file = fopen(filename, "w");
      outdenx(psi, tmpy, file);
      fclose(file);     

      sprintf(filename, "%s1d_y.txt", Nrunout);
      file = fopen(filename, "w");
      outdeny(psi, tmpx, file);
      fclose(file);       
     }      
   }
    
   if(rmsout != NULL) fclose(filerms);   
   
   fprintf(out, "                  --------------------------------------------------------\n\n");

   free_double_vector(rms);   
   
   free_double_vector(x);
   free_double_vector(y);

   free_double_vector(x2);
   free_double_vector(y2);

   free_double_matrix(pot);
   free_complex_matrix(psi);
   free_double_matrix(abc);   

   free_double_matrix(dpsix);
   free_double_matrix(dpsiy);

   free_complex_vector(calphax);
   free_complex_vector(calphay);
   free_complex_matrix(cbeta);
   free_complex_vector(cgammax);
   free_complex_vector(cgammay);

   free_double_matrix(tmpxi);
   free_double_matrix(tmpyi);
   free_double_matrix(tmpxj);
   free_double_matrix(tmpyj);
   
   free_double_vector(tmpx);
   free_double_vector(tmpy);    
   
   clock_end = time(NULL);
   double wall_time = difftime(clock_end, clock_beg);
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time);    

   if(output != NULL) fclose(out);
   
   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("D_Z")) == NULL) {
      fprintf(stderr, "D_Z is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   d_z = atof(cfg_tmp); 
   
   if((cfg_tmp = cfg_read("G_2D")) == NULL) {
      if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
	 fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
	 exit(EXIT_FAILURE);
      }
      Na = atol(cfg_tmp);  
     
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g_3d = 4. * (4. * atan(1.)) * as * Na * BOHR_RADIUS / aho;     
      g_2d = g_3d / (sqrt(2. * (4. * atan(1.))) * d_z);
   } else {
      g_2d = atof(cfg_tmp);
      g_3d = g_2d * (sqrt(2. * (4. * atan(1.))) * d_z);      
   }
   
   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);    
   
   if((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   rmsout = cfg_read("RMSOUT");
   dynaout = cfg_read("DYNAOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);
   }
   
   if(dynaout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }   
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
   void initpsi(double complex **psi, double **abc) {
   long cnti, cntj;
   double vgamma2, vnu2;
   double pi, cpsi;
   double tmp;
   FILE *file;
   
   if (opt == 1) par = 1.;
   else if (opt == 2) par = 2.;
   else{
      fprintf(stderr, "OPTION is not well defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   
   vgamma2 = vgamma * vgamma;       
   vnu2 = vnu * vnu;
   
   Nx2 = Nx / 2; Ny2 = Ny / 2;
   dx2 = dx * dx; dy2 = dy * dy;
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
   }

   for(cntj = 0; cntj < Ny; cntj ++) {
      y[cntj] = (cntj - Ny2) * dy;
      y2[cntj] = y[cntj] * y[cntj];
   }
   
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         pot[cnti][cntj] = (vgamma2 * x2[cnti] + vnu2 * y2[cntj]);
      }
   }   
   
   if(Nstp!=0) {
     pi = 4. * atan(1.);
     cpsi = sqrt(pi * sqrt(1. / (vgamma * vnu)));    
     
     for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         tmp = exp(- 0.5 * (vgamma * x2[cnti] + vnu * y2[cntj]));
         psi[cnti][cntj] = tmp / cpsi;
      }
     }
   }
   
   if(Nstp==0  ) {
     if((file = fopen("imag2d-den.txt", "r"))==NULL) {       /* open a text file for reading */
       printf("Run the program using the input file to read. i.g.: imag2d-den.txt\n");
       exit(1);					/*couldn't open the requested file!*/
     }
     file = fopen("imag2d-den.txt", "r");
     for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
	if(fscanf(file,"%lf %lf %lf\n", &x[cnti], &y[cntj], &abc[cnti][cntj])) {
//             printf("%8le %8le %8le\n", x[cnti], y[cntj], abc[cnti][cntj]);
	}
      }
     }
     fclose(file);
     for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
	 psi[cnti][cntj] = sqrt(abc[cnti][cntj]);
      }
     }
   }   
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ax0 = 1. + I * dt / dx2;
   Ay0 = 1. + I * dt / dy2;
   
   Ax0r = 1. - I * dt / dx2;
   Ay0r = 1. - I * dt / dy2;
   
   Ax = - 0.5 * I * dt / dx2;
   Ay = - 0.5 * I * dt / dy2;
   
   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }
   
   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 */
void calcnorm(double *norm, double complex **psi, double **tmpx, double **tmpy) {
   int threadid;
   long cnti, cntj;
   
   #pragma omp parallel private(threadid, cnti, cntj)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            tmpy[threadid][cntj] = cabs(psi[cnti][cntj]);
            tmpy[threadid][cntj] *= tmpy[threadid][cntj];
         }
         tmpx[0][cnti] = simpint(dy, tmpy[threadid], Ny);
      }
      #pragma omp barrier
      
      #pragma omp single
      *norm = sqrt(simpint(dx, tmpx[0], Nx));
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            psi[cnti][cntj] /= *norm;
         }
      }
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsix - temporary array
 *    dpsiy - temporary array
 *    tmpxi - temporary array
 *    tmpyi - temporary array
 *    tmpxj - temporary array
 *    tmpyj - temporary array
 */
void calcmuen(double *mu, double *en, double complex **psi, double **dpsix, double **dpsiy, double **tmpxi, double **tmpyi, double **tmpxj, double **tmpyj) {
   int threadid;
   long cnti, cntj;
   double psi2, psi2lin, dpsi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, psi2, psi2lin, dpsi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cnti = 0; cnti < Nx; cnti ++) {
            tmpxi[threadid][cnti] = cabs(psi[cnti][cntj]);
         }
         diff(dx, tmpxi[threadid], tmpxj[threadid], Nx);
         for(cnti = 0; cnti < Nx; cnti ++) {
            dpsix[cnti][cntj] = tmpxj[threadid][cnti];
         }
      }
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            tmpyi[threadid][cntj] = cabs(psi[cnti][cntj]);
         }
         diff(dy, tmpyi[threadid], tmpyj[threadid], Ny);
         for(cntj = 0; cntj < Ny; cntj ++) {
            dpsiy[cnti][cntj] = tmpyj[threadid][cntj];
         }
      }
      #pragma omp barrier

      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            psi2 = cabs(psi[cnti][cntj]);
            psi2 *= psi2;
            psi2lin = psi2 * G;
            dpsi2 = dpsix[cnti][cntj] * dpsix[cnti][cntj] + 
                    dpsiy[cnti][cntj] * dpsiy[cnti][cntj];
            tmpyi[threadid][cntj] = (pot[cnti][cntj] + psi2lin) * psi2 + dpsi2;
            tmpyj[threadid][cntj] = (pot[cnti][cntj] + 0.5 * psi2lin) * psi2 + dpsi2;
         }
         tmpxi[0][cnti] = simpint(dy, tmpyi[threadid], Ny);
         tmpxj[0][cnti] = simpint(dy, tmpyj[threadid], Ny);
      }
   }
   
   *mu = simpint(dx, tmpxi[0], Nx);
   *en = simpint(dx, tmpxj[0], Nx);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpxi - temporary array
 *    tmpyi - temporary array
 *    tmpxj - temporary array
 *    tmpyj - temporary array
 */
void calcrms(double *rms, double complex **psi, double **tmpxi, double **tmpyi, double **tmpxj, double **tmpyj) {
   int threadid;
   long cnti, cntj;
   double psi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, psi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            psi2 = cabs(psi[cnti][cntj]);
            psi2 *= psi2;
            tmpyi[threadid][cntj] = x2[cnti] * psi2;
            tmpyj[threadid][cntj] = y2[cntj] * psi2;
         }
         tmpxi[0][cnti] =  simpint(dy, tmpyi[threadid], Ny);
         tmpxj[0][cnti] =  simpint(dy, tmpyj[threadid], Ny);
      }
   }   
   
   rms[1] = sqrt(simpint(dx, tmpxi[0], Nx));
   rms[2] = sqrt(simpint(dx, tmpxj[0], Nx));   
   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2]);   
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double complex **psi) {
   long cnti, cntj;
   double psi2, psi2lin, tmp;
   
   #pragma omp parallel for private(cnti, cntj, psi2, psi2lin, tmp)
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         psi2 = cabs(psi[cnti][cntj]);
         psi2 *= psi2;
         psi2lin = psi2 * G;
         tmp = dt * (pot[cnti][cntj] + psi2lin);
         psi[cnti][cntj] *= cexp(- I * tmp);
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double complex **psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj;
   double complex c;
   
   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Ny; cntj ++) {
         cbeta[threadid][Nx - 2] = psi[Nx - 1][cntj];
         for (cnti = Nx - 2; cnti > 0; cnti --) {
            c = - Ax * psi[cnti + 1][cntj] + Ax0r * psi[cnti][cntj] - Ax * psi[cnti - 1][cntj];
            cbeta[threadid][cnti - 1] =  cgammax[cnti] * (Ax * cbeta[threadid][cnti] - c);
         }
         psi[0][cntj] = 0.;
         for (cnti = 0; cnti < Nx - 2; cnti ++) {
            psi[cnti + 1][cntj] = calphax[cnti] * psi[cnti][cntj] + cbeta[threadid][cnti];
         }
         psi[Nx - 1][cntj] = 0.;
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double complex **psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj;
   double complex c;
   
   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         cbeta[threadid][Ny - 2] = psi[cnti][Ny - 1];
         for (cntj = Ny - 2; cntj > 0; cntj --) {
            c = - Ay * psi[cnti][cntj + 1] + Ay0r * psi[cnti][cntj] - Ay * psi[cnti][cntj - 1];
            cbeta[threadid][cntj - 1] =  cgammay[cntj] * (Ay * cbeta[threadid][cntj] - c);
         }
         psi[cnti][0] = 0.;
         for (cntj = 0; cntj < Ny - 2; cntj ++) {
            psi[cnti][cntj + 1] = calphay[cntj] * psi[cnti][cntj] + cbeta[threadid][cntj];
         }
         psi[cnti][Ny - 1] = 0.;
      }
   }
   
   return;
}


void outpsi2xy(double complex **psi, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj += outstpy) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], cabs(psi[cnti][cntj]) * cabs(psi[cnti][cntj]));
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}

void outdenx(double complex **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj ++) {
            tmp[cntj] = cabs(psi[cnti][cntj]) * cabs(psi[cnti][cntj]);
      }
      fprintf(file, "%8le %8le\n", x[cnti], simpint(dy, tmp, Ny));
      fflush(file);
   }
}

void outdeny(double complex **psi, double *tmp, FILE *file) {
   long cnti, cntj;

   for(cntj = 0; cntj < Ny; cntj += outstpy) {
       for(cnti = 0; cnti < Nx; cnti ++) {
            tmp[cnti] = cabs(psi[cnti][cntj]) * cabs(psi[cnti][cntj]);
      }
      fprintf(file, "%8le %8le\n", y[cntj], simpint(dx, tmp, Nx));
      fflush(file);
   }
}


==> BEC-GP-OMP/c_programs/src/real2d/real2d.h <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <complex.h>
#include <omp.h>
#include <time.h>

#define MAX(a, b) (a > b) ? a : b
#define MAX_FILENAME_SIZE     256
#define RMS_ARRAY_SIZE        3

#define BOHR_RADIUS           5.2917720859e-11

char *output, *initout, *rmsout, *Nstpout, *Npasout, *Nrunout, *dynaout;
long outstpx, outstpy, outstpt;

int opt;
long Na;
long Nx, Ny;
long Nx2, Ny2;
long Nstp, Npas, Nrun;
double dx, dy;
double dx2, dy2;
double dt;
double g_3d, g_2d, G, Gpar;
double aho, as;
double vgamma, vnu, d_z;
double par;

double *x, *y;
double *x2, *y2;
double **pot;

double complex Ax0, Ay0, Ax0r, Ay0r, Ax, Ay;
double complex *calphax, *calphay;
double complex *cgammax, *cgammay;

void readpar(void);
void initpsi(double complex **, double **);
void gencoef(void);
void calcnorm(double *, double complex **, double **, double **);
void calcmuen(double *, double *, double complex **, double **, double **, double **, double **, double **, double **);
void calcrms(double *, double complex **, double **, double **, double **, double **);
void calcnu(double complex **);
void calclux(double complex **, double complex **);
void calcluy(double complex **, double complex **);
void outpsi2xy(double complex **, FILE *);
void outdenx(double complex **, double *, FILE *);
void outdeny(double complex **, double *, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern double complex *alloc_complex_vector(long);
extern double **alloc_double_matrix(long, long);
extern double complex **alloc_complex_matrix(long, long);
extern void free_double_vector(double *);
extern void free_complex_vector(double complex *);
extern void free_double_matrix(double **);
extern void free_complex_matrix(double complex **);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> BEC-GP-OMP/c_programs/src/real3d/real3d.c <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-dependent Gross–Pitaevskii nonlinear
 *    partial differential equation in three space dimensions in a trap using
 *    the real-time propagation. The Gross–Pitaevskii equation describes the
 *    properties of a dilute trapped Bose–Einstein condensate. The equation is
 *    solved using the split-step Crank–Nicolson method by discretizing space
 *    and time. The discretized equation is then propagated in real time over
 *    small time steps.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    G0      - final nonlinearity
 *    Gpar    - coefficient that multiplies nonlinear term in non-stationary
 *              problem during final Nrun iterations
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nx      - number of discretization points in the x-direction
 *    Ny      - number of discretization points in the y-direction
 *    Nz      - number of discretization points in the z-direction
 *    x       - array with the space mesh values in the x-direction
 *    y       - array with the space mesh values in the y-direction
 *    z       - array with the space mesh values in the z-direction
 *    dx      - spatial discretization step in the x-direction
 *    dy      - spatial discretization step in the y-direction
 *    dz      - spatial discretization step in the z-direction
 *    dt      - time discretization step
 *    vgamma  - gamma coefficient of anisotropy of the trap
 *    vnu     - nu coefficient of anisotropy of the trap
 *    vlambda - lambda coefficient of anisotropy of the trap
 *    Nstp    - number of subsequent iterations with fixed nonlinearity G0
 *    Npas    - number of subsequent iterations with the fixed nonlinearity G0
 *    Nrun    - number of final iterations with the fixed nonlinearity G0
 *    output  - output file with the summary of final values of all physical
 *              quantities
 *    initout - output file with the initial wave function
 *    Nstpout - output file with the wave function obtained after the first
 *              Nstp iterations
 *    Npasout - output file with the wave function obtained after the
 *              subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout - output file with the final wave function obtained after the
 *              final Nrun iterations
 *    rmsout  - output file with the time dependence of RMS during the final
 *              Nrun iterations
 *    outstpx - discretization step in the x-direction used to save wave
 *              functions
 *    outstpy - discretization step in the y-direction used to save wave
 *              functions
 *    outstpz - discretization step in the z-direction used to save wave
 *              functions
 *    outstpt - time discretization step used to save RMS of the wave function
 */

#include "real3d.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;  
   FILE *dyna;     
   int nthreads;
   char filename[MAX_FILENAME_SIZE];
   long cnti;
   double norm, mu, en;
   double *rms;    
   double complex ***psi;
   double complex **cbeta;
   double ***dpsix, ***dpsiy, ***dpsiz;
   double **tmpxi, **tmpyi, **tmpzi, **tmpxj, **tmpyj, **tmpzj;
   double **tmpxk, **tmpyk, **tmpzk;   
   double *tmpx, *tmpy, *tmpz; 
   double psi2;
   double ***abc;
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);     
   pi = 4. * atan(1.);
   
   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   #pragma omp parallel
      #pragma omp master
         nthreads = omp_get_num_threads();
	 
   rms = alloc_double_vector(RMS_ARRAY_SIZE); 	 
   
   x = alloc_double_vector(Nx);
   y = alloc_double_vector(Ny);
   z = alloc_double_vector(Nz);

   x2 = alloc_double_vector(Nx);
   y2 = alloc_double_vector(Ny);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_tensor(Nx, Ny, Nz);
   psi = alloc_complex_tensor(Nx, Ny, Nz);
   abc = alloc_double_tensor(Nx, Ny, Nz);   
   
   dpsix = alloc_double_tensor(Nx, Ny, Nz);
   dpsiy = alloc_double_tensor(Nx, Ny, Nz);
   dpsiz = alloc_double_tensor(Nx, Ny, Nz);
   
   calphax = alloc_complex_vector(Nx - 1);
   calphay = alloc_complex_vector(Ny - 1);
   calphaz = alloc_complex_vector(Nz - 1);
   cbeta =  alloc_complex_matrix(nthreads, MAX(Nx, Ny, Nz) - 1);
   cgammax = alloc_complex_vector(Nx - 1);
   cgammay = alloc_complex_vector(Ny - 1);
   cgammaz = alloc_complex_vector(Nz - 1);
   
   tmpxi = alloc_double_matrix(nthreads, Nx);
   tmpyi = alloc_double_matrix(nthreads, Ny);
   tmpzi = alloc_double_matrix(nthreads, Nz);
   tmpxj = alloc_double_matrix(nthreads, Nx);
   tmpyj = alloc_double_matrix(nthreads, Ny);
   tmpzj = alloc_double_matrix(nthreads, Nz);
   tmpxk = alloc_double_matrix(nthreads, Nx);
   tmpyk = alloc_double_matrix(nthreads, Ny);
   tmpzk = alloc_double_matrix(nthreads, Nz);   
   
   tmpx = alloc_double_vector(Nx);
   tmpy = alloc_double_vector(Ny);
   tmpz = alloc_double_vector(Nz);   
   
   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;
   
   if(rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   }   
   else filerms = NULL; 
   
   fprintf(out, " Real time propagation 3D,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0\n", as);
   fprintf(out, "  Nonlinearity G_3D = %.7f\n", G0);
   fprintf(out, "  Parameters of trap: GAMMA = %.5f, NU = %.5f, LAMBDA = %.5f\n", vgamma, vnu, vlambda);
   fprintf(out, " # Space Stp: NX = %li, NY = %li, NZ = %li\n", Nx, Ny, Nz);
   fprintf(out, "  Space Step: DX = %.4f, DY = %.4f, DZ = %.4f\n", dx, dy, dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, " * Change for dynamics: GPAR = %.3f *\n\n", Gpar); 
   fprintf(out, "                  ----------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N      <r>      |Psi(0,0,0)|^2\n");
   fprintf(out, "                  ----------------------------------------------------------\n");   
   fflush(out);
   if(rmsout != NULL) {
     fprintf(filerms, " Real time propagation 3D,   OPTION = %d\n\n", opt);
     fprintf(filerms, "                  ---------------------------------------------------------\n");
     fprintf(filerms, "Values of rms size:       <r>          <x>          <y>          <z>\n");
     fprintf(filerms, "                  --------------------------------------------------------\n");      
     fflush(filerms);
   }   

   if(Nstp == 0) { 
     G = par * G0;  
   }
   else {
     G = 0.;
   }    
   
   init(psi, abc);
   gencoef();
   calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
   calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
   calcrms(rms, psi, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj, tmpxk, tmpyk, tmpzk);
   psi2 = cabs(psi[Nx2][Ny2][Nz2]) * cabs(psi[Nx2][Ny2][Nz2]);
   fprintf(out, "Initial : %15.4f %11.3f %11.3f %10.3f %10.3f\n", norm, mu / par, en / par, *rms, psi2);
   fflush(out);   
   if(rmsout != NULL) {
     fprintf(filerms, "           Initial: %11.5f  %11.5f  %11.5f  %11.5f\n", rms[0], rms[1], rms[2], rms[3]);
     fflush(filerms);
   }    
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      outdenxyz(psi, file);
      fclose(file);
     
      sprintf(filename, "%s1d_x.txt", initout);
      file = fopen(filename, "w");
      outdenx(psi, tmpy, tmpz, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", initout);
      file = fopen(filename, "w");
      outdeny(psi, tmpx, tmpz, file);
      fclose(file);      
      
      sprintf(filename, "%s1d_z.txt", initout);
      file = fopen(filename, "w");
      outdenz(psi, tmpx, tmpy, file);
      fclose(file);
/*   
      sprintf(filename, "%s2d_xy.txt", initout);
      file = fopen(filename, "w");
      outdenxy(psi, tmpz, file);
      fclose(file);       

      sprintf(filename, "%s2d_xz.txt", initout);
      file = fopen(filename, "w");
      outdenxz(psi, tmpy, file);
      fclose(file);      
      
      sprintf(filename, "%s2d_yz.txt", initout);
      file = fopen(filename, "w");
      outdenyz(psi, tmpx, file);
      fclose(file);    

      sprintf(filename, "%s3d_x0z.txt", initout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s3d_xy0.txt", initout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);     
*/   
   }
   
   if(Nstp != 0) {   
     double g_stp = par * G0 / (double) Nstp;          
     for(cnti = 0; cnti < Nstp; cnti ++) {
      G += g_stp;
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
     }
     calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
     calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
     calcrms(rms, psi, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj, tmpxk, tmpyk, tmpzk);
     psi2 = cabs(psi[Nx2][Ny2][Nz2]) * cabs(psi[Nx2][Ny2][Nz2]);
     fprintf(out, "After NSTP iter.:%8.4f %11.3f %11.3f %10.3f %10.3f\n", norm, mu / par, en / par, *rms, psi2);
     fflush(out);   
     if(rmsout != NULL) {
       fprintf(filerms, "  After NSTP iter.: %11.5f  %11.5f  %11.5f  %11.5f\n", rms[0], rms[1], rms[2], rms[3]);
       fflush(filerms);
     }
     if(Nstpout != NULL) {
      sprintf(filename, "%s.txt", Nstpout);
      file = fopen(filename, "w");
      outdenxyz(psi, file);
      fclose(file);
     
      sprintf(filename, "%s1d_x.txt", Nstpout);
      file = fopen(filename, "w");
      outdenx(psi, tmpy, tmpz, file);
      fclose(file);

      sprintf(filename, "%s1d_y.txt", Nstpout);
      file = fopen(filename, "w");
      outdeny(psi, tmpx, tmpz, file);
      fclose(file);      
      
      sprintf(filename, "%s1d_z.txt", Nstpout);
      file = fopen(filename, "w");
      outdenz(psi, tmpx, tmpy, file);
      fclose(file);
/*   
      sprintf(filename, "%s2d_xy.txt", Nstpout);
      file = fopen(filename, "w");
      outdenxy(psi, tmpz, file);
      fclose(file);       

      sprintf(filename, "%s2d_xz.txt", Nstpout);
      file = fopen(filename, "w");
      outdenxz(psi, tmpy, file);
      fclose(file);      
      
      sprintf(filename, "%s2d_yz.txt", Nstpout);
      file = fopen(filename, "w");
      outdenyz(psi, tmpx, file);
      fclose(file);    

      sprintf(filename, "%s3d_x0z.txt", Nstpout);
      file = fopen(filename, "w");
      outpsi2xz(psi, file);
      fclose(file);

      sprintf(filename, "%s3d_xy0.txt", Nstpout);
      file = fopen(filename, "w");
      outpsi2xy(psi, file);
      fclose(file);     
*/     
     }     
   }

   if(dynaout != NULL) {
      sprintf(filename, "%s.txt", dynaout);
      dyna = fopen(filename, "w");
   }
   else dyna = NULL; 
 
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj, tmpxk, tmpyk, tmpzk);;
         fprintf(dyna, "%5le   %5le      %5le   %5le\n", cnti * dt * par,  rms[1], rms[2], rms[3]);
         fflush(dyna);
      }      
   }
   if(Npas != 0){      
      calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
      calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
      calcrms(rms, psi, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj, tmpxk, tmpyk, tmpzk);
      psi2 = cabs(psi[Nx2][Ny2][Nz2]) * cabs(psi[Nx2][Ny2][Nz2]);
      fprintf(out, "After NPAS iter.:%8.4f %11.3f %11.3f %10.3f %10.3f\n", norm, mu / par, en / par, *rms, psi2);
      fflush(out);
      if(rmsout != NULL) {
        fprintf(filerms, "  After NPAS iter.: %11.5f  %11.5f  %11.5f  %11.5f\n", rms[0], rms[1], rms[2], rms[3]);
        fflush(filerms);
      }      
      if(Npasout != NULL) {
	sprintf(filename, "%s.txt", Npasout);
	file = fopen(filename, "w");
	outdenxyz(psi, file);
	fclose(file);
     
	sprintf(filename, "%s1d_x.txt", Npasout);
	file = fopen(filename, "w");
	outdenx(psi, tmpy, tmpz, file);
	fclose(file);

	sprintf(filename, "%s1d_y.txt", Npasout);
	file = fopen(filename, "w");
	outdeny(psi, tmpx, tmpz, file);
	fclose(file);      
      
	sprintf(filename, "%s1d_z.txt", Npasout);
	file = fopen(filename, "w");
	outdenz(psi, tmpx, tmpy, file);
	fclose(file);
/*   
	sprintf(filename, "%s2d_xy.txt", Npasout);
	file = fopen(filename, "w");
	outdenxy(psi, tmpz, file);
	fclose(file);       

	sprintf(filename, "%s2d_xz.txt", Npasout);
	file = fopen(filename, "w");
	outdenxz(psi, tmpy, file);
	fclose(file);      
      
	sprintf(filename, "%s2d_yz.txt", Npasout);
	file = fopen(filename, "w");
	outdenyz(psi, tmpx, file);
	fclose(file);    

	sprintf(filename, "%s3d_x0z.txt", Npasout);
	file = fopen(filename, "w");
	outpsi2xz(psi, file);
	fclose(file);

	sprintf(filename, "%s3d_xy0.txt", Npasout);
	file = fopen(filename, "w");
	outpsi2xy(psi, file);
	fclose(file);     
*/   
      }
   }
   
   G *= Gpar;
   
   for(cnti = 1; cnti <= Nrun; cnti ++) {
      calcnu(psi);
      calclux(psi, cbeta);
      calcluy(psi, cbeta);
      calcluz(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(rms, psi, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj, tmpxk, tmpyk, tmpzk);;
         fprintf(dyna, "%5le   %5le      %5le   %5le\n", (cnti * dt  + dt * Npas) * par,  rms[1], rms[2], rms[3]);
         fflush(dyna);
      }      
   }
 if(dynaout != NULL) fclose(dyna);
   if(Nrun != 0){   
      calcnorm(&norm, psi, tmpxi, tmpyi, tmpzi);
      calcmuen(&mu, &en, psi, dpsix, dpsiy, dpsiz, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj);
      calcrms(rms, psi, tmpxi, tmpyi, tmpzi, tmpxj, tmpyj, tmpzj, tmpxk, tmpyk, tmpzk);
      psi2 = cabs(psi[Nx2][Ny2][Nz2]) * cabs(psi[Nx2][Ny2][Nz2]);
      fprintf(out, "After NRUN iter.:%8.4f %11.3f %11.3f %10.3f %10.3f\n", norm, mu / par, en / par, *rms, psi2);
      fflush(out);      
      if(rmsout != NULL) {
        fprintf(filerms, "  After NRUN iter.: %11.5f  %11.5f  %11.5f  %11.5f\n", rms[0], rms[1], rms[2], rms[3]);
        fprintf(filerms, "                  --------------------------------------------------------\n");        
        fflush(filerms);
      } 
      if(Nrunout != NULL) {
	sprintf(filename, "%s.txt", Nrunout);
	file = fopen(filename, "w");
	outdenxyz(psi, file);
	fclose(file);
     
	sprintf(filename, "%s1d_x.txt", Nrunout);
	file = fopen(filename, "w");
	outdenx(psi, tmpy, tmpz, file);
	fclose(file);

	sprintf(filename, "%s1d_y.txt", Nrunout);
	file = fopen(filename, "w");
	outdeny(psi, tmpx, tmpz, file);
	fclose(file);      
      
	sprintf(filename, "%s1d_z.txt", Nrunout);
	file = fopen(filename, "w");
	outdenz(psi, tmpx, tmpy, file);
	fclose(file);
/*   
	sprintf(filename, "%s2d_xy.txt", Nrunout);
	file = fopen(filename, "w");
	outdenxy(psi, tmpz, file);
	fclose(file);       
  
	sprintf(filename, "%s2d_xz.txt", Nrunout);
	file = fopen(filename, "w");
	outdenxz(psi, tmpy, file);
	fclose(file);      
	
	sprintf(filename, "%s2d_yz.txt", Nrunout);
	file = fopen(filename, "w");
	outdenyz(psi, tmpx, file);
	fclose(file);    

	sprintf(filename, "%s3d_x0z.txt", Nrunout);
	file = fopen(filename, "w");
	outpsi2xz(psi, file);
	fclose(file);
  
	sprintf(filename, "%s3d_xy0.txt", Nrunout);
	file = fopen(filename, "w");
	outpsi2xy(psi, file);
	fclose(file);     
*/  
      }
   }
      
   if(rmsout != NULL) fclose(filerms);    
   
   fprintf(out, "                  --------------------------------------------------------\n\n");
   
   free_double_vector(rms); 
   
   free_double_vector(x);
   free_double_vector(y);
   free_double_vector(z);

   free_double_vector(x2);
   free_double_vector(y2);
   free_double_vector(z2);
   
   free_double_tensor(pot);
   free_complex_tensor(psi);
   free_double_tensor(abc);
   
   free_double_tensor(dpsix);
   free_double_tensor(dpsiy);
   free_double_tensor(dpsiz);
   
   free_complex_vector(calphax);
   free_complex_vector(calphay);
   free_complex_vector(calphaz);
   free_complex_matrix(cbeta);
   free_complex_vector(cgammax);
   free_complex_vector(cgammay);
   free_complex_vector(cgammaz);
   
   free_double_matrix(tmpxi);
   free_double_matrix(tmpyi);
   free_double_matrix(tmpzi);
   free_double_matrix(tmpxj);
   free_double_matrix(tmpyj);
   free_double_matrix(tmpzj);
   free_double_matrix(tmpxk);
   free_double_matrix(tmpyk);
   free_double_matrix(tmpzk);   

   free_double_vector(tmpx);
   free_double_vector(tmpy);
   free_double_vector(tmpz);    
   
   clock_end = time(NULL);
   double wall_time = difftime(clock_end, clock_beg);
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time);    
   
   if(output != NULL) fclose(out);   
   
   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
     
      if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
	fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
	exit(EXIT_FAILURE);
      }
      Na = atol(cfg_tmp);
     
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      G0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      G0 = atof(cfg_tmp);
   }

   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NX")) == NULL) {
      fprintf(stderr, "NX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nx = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NY")) == NULL) {
      fprintf(stderr, "NY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Ny = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "Nz is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DX")) == NULL) {
      fprintf(stderr, "DX is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dx = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DY")) == NULL) {
      fprintf(stderr, "DY is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dy = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("GAMMA")) == NULL) {
      fprintf(stderr, "GAMMA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vgamma = atof(cfg_tmp);   
   
   if((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   rmsout = cfg_read("RMSOUT");
   dynaout = cfg_read("DYNAOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPX")) == NULL) {
         fprintf(stderr, "OUTSTPX is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpx = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPY")) == NULL) {
         fprintf(stderr, "OUTSTPY is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpy = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }
   
   if(rmsout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }
   

  if(dynaout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }   



   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double complex ***psi, double ***abc) {
   long cnti, cntj, cntk;
   double vgamma2, vnu2, vlambda2;
   double cpsi;
   double tmp;
   FILE *file;   
   
   if (opt == 1) par = 1.;
   else if (opt == 2) par = 2.;
   else {
      fprintf(stderr, "OPTION is not well defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   
   vgamma2 = vgamma * vgamma;   
   vnu2 = vnu * vnu;
   vlambda2 = vlambda * vlambda;
   
   Nx2 = Nx / 2; Ny2 = Ny / 2; Nz2 = Nz / 2;
   dx2 = dx * dx; dy2 = dy * dy; dz2 = dz * dz;
     
   for(cnti = 0; cnti < Nx; cnti ++) {
      x[cnti] = (cnti - Nx2) * dx;
      x2[cnti] = x[cnti] * x[cnti];
      for(cntj = 0; cntj < Ny; cntj ++) {
         y[cntj] = (cntj - Ny2) * dy;
         y2[cntj] = y[cntj] * y[cntj];
         for(cntk = 0; cntk < Nz; cntk ++) {
            z[cntk] = (cntk - Nz2) * dz;
            z2[cntk] = z[cntk] * z[cntk];
               pot[cnti][cntj][cntk] = (vgamma2 * x2[cnti] + vnu2 * y2[cntj] + vlambda2 * z2[cntk]);
         }
      }
   }
   
   if(Nstp!=0) {
      cpsi = sqrt(pi * sqrt(pi / (vgamma * vnu * vlambda)));
      for(cnti = 0; cnti < Nx; cnti ++) {
        for(cntj = 0; cntj < Ny; cntj ++) {
          for(cntk = 0; cntk < Nz; cntk ++) {
              tmp = exp(- 0.5 * (vgamma * x2[cnti] + vnu * y2[cntj] + vlambda * z2[cntk]));
              psi[cnti][cntj][cntk] = tmp / cpsi;
          }
        }
      }
   }   

   if(Nstp==0  ) {
     if((file = fopen("imag3d-den.txt", "r"))==NULL) {       /* open a text file for reading */
       printf("Run the program using the input file to read. i.g.: imag3d-den.txt\n");
       exit(1);					/*couldn't open the requested file!*/
     }
     file = fopen("imag3d-den.txt", "r");
      for(cnti = 0; cnti < Nx; cnti ++) {
        for(cntj = 0; cntj < Ny; cntj ++) {
          for(cntk = 0; cntk < Nz; cntk ++) {
	    if(fscanf(file,"%lf %lf %lf %lf\n", &x[cnti], &y[cntj], &z[cntk], &abc[cnti][cntj][cntk])) {
//             printf("%8le %8le %8le\n", x[cnti], y[cntj], z[cntk], abc[cnti][cntj][cntk]);
	    }
          }
        }
      }
      fclose(file);
      for(cnti = 0; cnti < Nx; cnti ++) {
        for(cntj = 0; cntj < Ny; cntj ++) {
          for(cntk = 0; cntk < Nz; cntk ++) {
              psi[cnti][cntj][cntk] = sqrt(abc[cnti][cntj][cntk]);
          }
        }
      }     
   }   
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ax0 = 1. + I * dt / dx2;
   Ay0 = 1. + I * dt / dy2;
   Az0 = 1. + I * dt / dz2;
   
   Ax0r = 1. - I * dt / dx2;
   Ay0r = 1. - I * dt / dy2;
   Az0r = 1. - I * dt / dz2;
   
   Ax = - 0.5 * I * dt / dx2;
   Ay = - 0.5 * I * dt / dy2;
   Az = - 0.5 * I * dt / dz2;
   
   calphax[Nx - 2] = 0.;
   cgammax[Nx - 2] = - 1. / Ax0;
   for (cnti = Nx - 2; cnti > 0; cnti --) {
      calphax[cnti - 1] = Ax * cgammax[cnti];
      cgammax[cnti - 1] = - 1. / (Ax0 + Ax * calphax[cnti - 1]);
   }
   
   calphay[Ny - 2] = 0.;
   cgammay[Ny - 2] = - 1. / Ay0;
   for (cnti = Ny - 2; cnti > 0; cnti --) {
      calphay[cnti - 1] = Ay * cgammay[cnti];
      cgammay[cnti - 1] = - 1. / (Ay0 + Ay * calphay[cnti - 1]);
   }
      
   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcnorm(double *norm, double complex ***psi, double **tmpx, double **tmpy, double **tmpz) {
   int threadid;
   long cnti, cntj, cntk;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            for(cntk = 0; cntk < Nz; cntk ++) {
               tmpz[threadid][cntk] = cabs(psi[cnti][cntj][cntk]);
               tmpz[threadid][cntk] *= tmpz[threadid][cntk];
            }
            tmpy[threadid][cntj] = simpint(dz, tmpz[threadid], Nz);
         }
         tmpx[0][cnti] = simpint(dy, tmpy[threadid], Ny);
      }
      #pragma omp barrier

      #pragma omp single
      *norm = sqrt(simpint(dx, tmpx[0], Nx));
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            for(cntk = 0; cntk < Nz; cntk ++) {
               psi[cnti][cntj][cntk] /= *norm;
            }
         }
      }
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsix - temporary array
 *    dpsiy - temporary array
 *    dpsiz - temporary array
 *    tmpxi - temporary array
 *    tmpyi - temporary array
 *    tmpzi - temporary array
 *    tmpxj - temporary array
 *    tmpyj - temporary array
 *    tmpzj - temporary array
 */
void calcmuen(double *mu, double *en, double complex ***psi, double ***dpsix, double ***dpsiy, double ***dpsiz, double **tmpxi, double **tmpyi, double **tmpzi, double **tmpxj, double **tmpyj, double **tmpzj) {
   int threadid;
   long cnti, cntj, cntk;
   double psi2, psi2lin, dpsi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk, psi2, psi2lin, dpsi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            for(cnti = 0; cnti < Nx; cnti ++) {
               tmpxi[threadid][cnti] = cabs(psi[cnti][cntj][cntk]);
            }
            diff(dx, tmpxi[threadid], tmpxj[threadid], Nx);
            for(cnti = 0; cnti < Nx; cnti ++) {
               dpsix[cnti][cntj][cntk] = tmpxj[threadid][cnti];
            }
         }
      }
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            for(cntj = 0; cntj < Ny; cntj ++) {
               tmpyi[threadid][cntj] = cabs(psi[cnti][cntj][cntk]);
            }
            diff(dy, tmpyi[threadid], tmpyj[threadid], Ny);
            for(cntj = 0; cntj < Ny; cntj ++) {
               dpsiy[cnti][cntj][cntk] = tmpyj[threadid][cntj];
            }
         }
      }
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            for(cntk = 0; cntk < Nz; cntk ++) {
               tmpzi[threadid][cntk] = cabs(psi[cnti][cntj][cntk]);
            }
            diff(dz, tmpzi[threadid], tmpzj[threadid], Nz);
            for(cntk = 0; cntk < Nz; cntk ++) {
               dpsiz[cnti][cntj][cntk] = tmpzj[threadid][cntk];
            }
         }
      }
      #pragma omp barrier

      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            for(cntk = 0; cntk < Nz; cntk ++) {
               psi2 = cabs(psi[cnti][cntj][cntk]);
               psi2 *= psi2;
               psi2lin = psi2 * G;
               dpsi2 = dpsix[cnti][cntj][cntk] * dpsix[cnti][cntj][cntk] + 
                       dpsiy[cnti][cntj][cntk] * dpsiy[cnti][cntj][cntk] + 
                       dpsiz[cnti][cntj][cntk] * dpsiz[cnti][cntj][cntk];
               tmpzi[threadid][cntk] = (pot[cnti][cntj][cntk] + psi2lin) * psi2 + dpsi2;
               tmpzj[threadid][cntk] = (pot[cnti][cntj][cntk] + 0.5 * psi2lin) * psi2 + dpsi2;
            }
            tmpyi[threadid][cntj] = simpint(dz, tmpzi[threadid], Nz);
            tmpyj[threadid][cntj] = simpint(dz, tmpzj[threadid], Nz);
         }
         tmpxi[0][cnti] = simpint(dy, tmpyi[threadid], Ny);
         tmpxj[0][cnti] = simpint(dy, tmpyj[threadid], Ny);
      }
   }
      
   *mu = simpint(dx, tmpxi[0], Nx);
   *en = simpint(dx, tmpxj[0], Nx);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpx - temporary array
 *    tmpy - temporary array
 *    tmpz - temporary array
 */
void calcrms(double *rms, double complex ***psi, double **tmpxi, double **tmpyi, double **tmpzi, double **tmpxj, double **tmpyj, double **tmpzj, double **tmpxk, double **tmpyk, double **tmpzk) {
   int threadid;
   long cnti, cntj, cntk;
   double psi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk, psi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            for(cntk = 0; cntk < Nz; cntk ++) {
               psi2 = cabs(psi[cnti][cntj][cntk]) * cabs(psi[cnti][cntj][cntk]);
               tmpzi[threadid][cntk] = x2[cnti] * psi2;
               tmpzj[threadid][cntk] = y2[cntj] * psi2;
               tmpzk[threadid][cntk] = z2[cntk] * psi2;
            }
            tmpyi[threadid][cntj] = simpint(dz, tmpzi[threadid], Nz);
	    tmpyj[threadid][cntj] = simpint(dz, tmpzj[threadid], Nz);
            tmpyk[threadid][cntj] = simpint(dz, tmpzk[threadid], Nz);
         }
         tmpxi[0][cnti] = simpint(dy, tmpyi[threadid], Ny);
	 tmpxj[0][cnti] = simpint(dy, tmpyj[threadid], Ny);
	 tmpxk[0][cnti] = simpint(dy, tmpyk[threadid], Ny);
      }
   }
   
   rms[1] = sqrt(simpint(dx, tmpxi[0], Nx));   
   rms[2] = sqrt(simpint(dx, tmpxj[0], Nx));   
   rms[3] = sqrt(simpint(dx, tmpxk[0], Nx));
   rms[0] = sqrt(rms[1] * rms[1] + rms[2] * rms[2] + rms[3] * rms[3]);
   
   return;
}


/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double complex ***psi) {
   long cnti, cntj, cntk;
   double psi2, psi2lin, tmp;
   
   #pragma omp parallel for private(cnti, cntj, cntk, psi2, psi2lin, tmp)
   for(cnti = 0; cnti < Nx; cnti ++) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            psi2 = cabs(psi[cnti][cntj][cntk]);
            psi2 *= psi2;
            psi2lin = psi2 * G;
            tmp = dt * (pot[cnti][cntj][cntk] + psi2lin);
            psi[cnti][cntj][cntk] *= cexp(- I * tmp);
         }
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (x-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclux(double complex ***psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double complex c;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            cbeta[threadid][Nx - 2] = psi[Nx - 1][cntj][cntk];
            for (cnti = Nx - 2; cnti > 0; cnti --) {
               c = - Ax * psi[cnti + 1][cntj][cntk] + Ax0r * psi[cnti][cntj][cntk] - Ax * psi[cnti - 1][cntj][cntk];
               cbeta[threadid][cnti - 1] =  cgammax[cnti] * (Ax * cbeta[threadid][cnti] - c);
            }
            psi[0][cntj][cntk] = 0.;
            for (cnti = 0; cnti < Nx - 2; cnti ++) {
               psi[cnti + 1][cntj][cntk] = calphax[cnti] * psi[cnti][cntj][cntk] + cbeta[threadid][cnti];
            }
            psi[Nx - 1][cntj][cntk] = 0.;
         }
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H3 (y-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluy(double complex ***psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double complex c;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            cbeta[threadid][Ny - 2] = psi[cnti][Ny - 1][cntk];
            for (cntj = Ny - 2; cntj > 0; cntj --) {
               c = - Ay * psi[cnti][cntj + 1][cntk] + Ay0r * psi[cnti][cntj][cntk] - Ay * psi[cnti][cntj - 1][cntk];
               cbeta[threadid][cntj - 1] =  cgammay[cntj] * (Ay * cbeta[threadid][cntj] - c);
            }
            psi[cnti][0][cntk] = 0.;
            for (cntj = 0; cntj < Ny - 2; cntj ++) {
               psi[cnti][cntj + 1][cntk] = calphay[cntj] * psi[cnti][cntj][cntk] + cbeta[threadid][cntj];
            }
            psi[cnti][Ny - 1][cntk] = 0.;
         }
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H4 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double complex ***psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj, cntk;
   double complex c;
   
   #pragma omp parallel private(threadid, cnti, cntj, cntk, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nx; cnti ++) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            cbeta[threadid][Nz - 2] = psi[cnti][cntj][Nz - 1];
            for (cntk = Nz - 2; cntk > 0; cntk --) {
               c = - Az * psi[cnti][cntj][cntk + 1] + Az0r * psi[cnti][cntj][cntk] - Az * psi[cnti][cntj][cntk - 1];
               cbeta[threadid][cntk - 1] =  cgammaz[cntk] * (Az * cbeta[threadid][cntk] - c);
            }
            psi[cnti][cntj][0] = 0.;
            for (cntk = 0; cntk < Nz - 2; cntk ++) {
               psi[cnti][cntj][cntk + 1] = calphaz[cntk] * psi[cnti][cntj][cntk] + cbeta[threadid][cntk];
            }
            psi[cnti][cntj][Nz - 1] = 0.;
         }
      }
   }
   
   return;
}


void outdenxyz(double complex ***psi, FILE *file) {
   long cnti, cntj, cntk;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj += outstpy) {
	 for(cntk = 0; cntk < Nz; cntk += outstpz) {
	    fprintf(file, "%8le %8le %8le %8le\n", x[cnti], y[cntj], z[cntk],  cabs(psi[cnti][cntj][cntk]) *  cabs(psi[cnti][cntj][cntk]));
// 	    fprintf(file, "%8le\n", psi[cnti][cntj][cntk] * psi[cnti][cntj][cntk]);
	    fflush(file);
         }
      }
   }

   return;
}

void outdenx(double complex ***psi, double *tmpy, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] =  cabs(psi[cnti][cntj][cntk]) *  cabs(psi[cnti][cntj][cntk]);
         }
         tmpy[cntj] = simpint(dz, tmpz, Nz);
      }
      fprintf(file, "%8le %8le\n", x[cnti], simpint(dy, tmpy, Ny));
      fflush(file);
   }
}

void outdeny(double complex ***psi, double *tmpx, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for(cntj = 0; cntj < Ny; cntj += outstpy) {
       for(cnti = 0; cnti < Nx; cnti ++){
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] =  cabs(psi[cnti][cntj][cntk]) *  cabs(psi[cnti][cntj][cntk]);
         }
         tmpx[cnti] = simpint(dz, tmpz, Nz);
      }
      fprintf(file, "%8le %8le\n", y[cntj], simpint(dx, tmpx, Nx));
      fflush(file);
   }
}

void outdenz(double complex ***psi, double *tmpx, double *tmpy, FILE *file) {
   long cnti, cntj, cntk;

   for(cntk = 0; cntk < Nz; cntk += outstpz) {
      for(cntj = 0; cntj < Ny; cntj ++) {
         for(cnti = 0; cnti < Nx; cnti ++) {
            tmpx[cnti] =  cabs(psi[cnti][cntj][cntk]) *  cabs(psi[cnti][cntj][cntk]);
         }
         tmpy[cntj] = simpint(dx, tmpx, Nx);
      }
      fprintf(file, "%8le %8le\n", z[cntk], simpint(dy, tmpy, Ny));
      fflush(file);
   }
}

void outdenxy(double complex ***psi, double *tmpz, FILE *file) {
   long cnti, cntj, cntk;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj += outstpy) {
         for(cntk = 0; cntk < Nz; cntk ++) {
            tmpz[cntk] =  cabs(psi[cnti][cntj][cntk]) *  cabs(psi[cnti][cntj][cntk]);
         }
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj], simpint(dz, tmpz, Nz));
         fflush(file);
      }
   }

   return;
}

void outdenxz(double complex ***psi, double *tmpy, FILE *file) {
   long cnti, cntj, cntk;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntk = 0; cntk < Nz; cntk += outstpz) {
         for(cntj = 0; cntj < Ny; cntj ++) {
            tmpy[cntj] =  cabs(psi[cnti][cntj][cntk]) *  cabs(psi[cnti][cntj][cntk]);
         }
         fprintf(file, "%8le %8le %8le\n", x[cnti], z[cntk], simpint(dy, tmpy, Ny));
         fflush(file);
      }
   }

   return;
}

void outdenyz(double complex ***psi, double *tmpx, FILE *file) {
   long cnti, cntj, cntk;

   for(cntj = 0; cntj < Ny; cntj += outstpy) {
      for(cntk = 0; cntk < Nz; cntk += outstpz) {
         for(cnti = 0; cnti < Nx; cnti ++) {
            tmpx[cnti] =  cabs(psi[cnti][cntj][cntk]) *  cabs(psi[cnti][cntj][cntk]);
	    fprintf(file, "%8le %8le %8le\n", y[cntj], z[cntk], simpint(dx, tmpx, Nx));
	    fflush(file);
         }
      }
   }

   return;
}

void outpsi2xz(double complex ***psi, FILE *file) {
   long cnti, cntk;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntk = 0; cntk < Nz; cntk += outstpz) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], z[cntk],  cabs(psi[cnti][Ny2][cntk]) *  cabs(psi[cnti][Ny2][cntk]));
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}

void outpsi2xy(double complex ***psi, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nx; cnti += outstpx) {
      for(cntj = 0; cntj < Ny; cntj += outstpy) {
         fprintf(file, "%8le %8le %8le\n", x[cnti], y[cntj],  cabs(psi[cnti][cntj][Nz2]) *  cabs(psi[cnti][cntj][Nz2]));
      }
      fprintf(file, "\n");
      fflush(file);
   }

   return;
}


==> BEC-GP-OMP/c_programs/src/real3d/real3d.h <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <complex.h>
#include <omp.h>
#include <time.h>

#define MAX(a, b, c) (a > b) ? ((a > c) ? a : c) : ((b > c) ? b : c)
#define MAX_FILENAME_SIZE 256
#define RMS_ARRAY_SIZE     4

#define BOHR_RADIUS        5.2917720859e-11

char *output, *rmsout, *initout, *rmsout, *Nstpout, *Npasout, *Nrunout, *dynaout;
long outstpx, outstpy, outstpz, outstpt;

int opt;
long Na;
long Nx, Ny, Nz;
long Nx2, Ny2, Nz2;
long Nstp, Npas, Nrun;
double dx, dy, dz;
double dx2, dy2, dz2;
double dt;
double G0, Gpar, G;
double aho, as;
double vgamma, vnu, vlambda;
double par;
double pi;

double *x, *y, *z;
double *x2, *y2, *z2;
double ***pot;

double complex Ax0, Ay0, Az0, Ax0r, Ay0r, Az0r, Ax, Ay, Az;
double complex *calphax, *calphay, *calphaz;
double complex *cgammax, *cgammay, *cgammaz;

void readpar(void);
void init(double complex ***, double ***);
void gencoef(void);
void calcnorm(double *, double complex ***, double **, double **, double **);
void calcmuen(double *, double *, double complex ***, double ***, double ***, double ***, double **, double **, double **, double **, double **, double **);
void calcrms(double *, double complex ***, double **, double **, double **, double **, double **, double **, double **, double **, double **);
void calcnu(double complex ***);
void calclux(double complex ***, double complex **);
void calcluy(double complex ***, double complex **);
void calcluz(double complex ***, double complex **);
void outdenxyz(double complex ***, FILE *);
void outdenx(double complex ***, double *, double *, FILE *);
void outdeny(double complex ***, double *, double *, FILE *);
void outdenz(double complex ***, double *, double *, FILE *);
void outdenxy(double complex ***, double *, FILE *);
void outdenxz(double complex ***, double *, FILE *);
void outdenyz(double complex ***, double *, FILE *);
void outpsi2xz(double complex ***, FILE *);
void outpsi2xy(double complex ***, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern double complex *alloc_complex_vector(long);
extern double **alloc_double_matrix(long, long);
extern double complex **alloc_complex_matrix(long, long);
extern double ***alloc_double_tensor(long, long, long);
extern double complex ***alloc_complex_tensor(long, long, long);
extern void free_double_vector(double *);
extern void free_complex_vector(double complex *);
extern void free_double_matrix(double **);
extern void free_complex_matrix(double complex **);
extern void free_double_tensor(double ***);
extern void free_complex_tensor(double complex ***);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> BEC-GP-OMP/c_programs/src/realaxi/realaxi.c <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-dependent Gross–Pitaevskii nonlinear
 *    partial differential equation in three space dimensions in an
 *    axially-symmetric trap using the real-time propagation. The
 *    Gross–Pitaevskii equation describes the properties of a dilute trapped
 *    Bose–Einstein condensate. The equation is solved using the split-step
 *    Crank–Nicolson method by discretizing space and time. The discretized
 *    equation is then propagated in real time over small time steps.
 *    
 *    Description of variables used in the code:
 *    
 *    opt       - decides which rescaling of GP equation will be used
 *    par       - parameter for rescaling of GP equation
 *    psi       - array with the wave function values
 *    pot       - array with the values of the potential
 *    G0        - final nonlinearity
 *    Gpar      - coefficient that multiplies nonlinear term in non-stationary
 *                problem during final Nrun iterations
 *    norm      - wave function norm
 *    rms       - root mean square radius
 *    mu        - chemical potential
 *    en        - energy
 *    Nrho      - number of disrealaxi.ccretization points in the rho-direction
 *    Nz        - number of discretization points in the z-direction
 *    rho       - array with the space mesh values in the rho-direction
 *    z         - array with the space mesh values in the z-direction
 *    drho      - spatial discretization step in the rho-direction
 *    dz        - spatial discretization step in the z-direction
 *    dt        - time discretization step
 *    vnu       - nu coefficient of anisotropy of the trap
 *    vlambda   - lambda coefficient of anisotropy of the trap
 *    Nstp      - number of subsequent iterations with fixed nonlinearity G0
 *    Npas      - number of subsequent iterations with the fixed nonlinearity G0
 *    Nrun      - number of final iterations with the fixed nonlinearity G0
 *    output    - output file with the summary of final values of all physical
 *                quantities
 *    initout   - output file with the initial wave function
 *    Nstpout   - output file with the wave function obtained after the first
 *                Nstp iterations
 *    Npasout   - output file with the wave function obtained after the
 *                subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout   - output file with the final wave function obtained after the
 *                final Nrun iterations
 *    rmsout    - output file with the time dependence of RMS during the final
 *                Nrun iterations
 *    outstprho - discretization step in the rho-direction used to save wave
 *                functions
 *    outstpz   - discretization step in the z-direction used to save wave
 *                functions
 *    outstpt   - time discretization step used to save RMS of the wave
 *                function
 */

#include "realaxi.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *filerms;     
   FILE *dyna;   
   char filename[MAX_FILENAME_SIZE];  
   int nthreads;
   long cnti, cntj;
   double norm, rmsrho, rmsz, rms, mu, en;
   double complex **psi;
   double complex **cbeta;
   double **dpsirho, **dpsiz;
   double **tmprhoi, **tmpzi, **tmprhoj, **tmpzj;
   double *tmprho, *tmpz;      
   double psi2;   
   double **abc;      
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);     
   
   pi = 4. * atan(1.);   
   
   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   #pragma omp parallel
      #pragma omp master
         nthreads = omp_get_num_threads();
   
   rho = alloc_double_vector(Nrho);
   z = alloc_double_vector(Nz);

   rho2 = alloc_double_vector(Nrho);
   z2 = alloc_double_vector(Nz);

   pot = alloc_double_matrix(Nrho, Nz);
   psi = alloc_complex_matrix(Nrho, Nz);
   abc = alloc_double_matrix(Nrho, Nz);      
   
   dpsirho = alloc_double_matrix(Nrho, Nz);
   dpsiz = alloc_double_matrix(Nrho, Nz);
   
   calpharho = alloc_complex_vector(Nrho - 1);
   calphaz = alloc_complex_vector(Nz - 1);
   cbeta =  alloc_complex_matrix(nthreads, MAX(Nrho, Nz) - 1);
   cgammarho = alloc_complex_vector(Nrho - 1);
   cgammaz = alloc_complex_vector(Nz - 1);
   
   tmprhoi = alloc_double_matrix(nthreads, Nrho);
   tmpzi = alloc_double_matrix(nthreads, Nz);
   tmprhoj = alloc_double_matrix(nthreads, Nrho);
   tmpzj = alloc_double_matrix(nthreads, Nz);
   
   tmprho = alloc_double_vector(Nrho);
   tmpz = alloc_double_vector(Nz);
   
   
   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;
   
   if(rmsout != NULL) {
      sprintf(filename, "%s.txt", rmsout);
      filerms = fopen(filename, "w");
   }   
   else filerms = NULL;     
   
   fprintf(out, " Real time propagation axially-symmetric trap,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0\n", as);
   fprintf(out, "  Nonlinearity G_3D = %.7f\n", G0);
   fprintf(out, "  Parameters of trap: NU = %.2f, LAMBDA = %.2f\n", vnu, vlambda);
   fprintf(out, " # Space Stp: NRHO = %li, NZ = %li\n", Nrho, Nz);
   fprintf(out, "  Space Step: DRHO = %.4f, DZ = %.4f\n", drho, dz);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, " * Change for dynamics: GPAR = %.3f *\n\n", Gpar); 
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <r>     |Psi(0,0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);   
   if(rmsout != NULL) {
     fprintf(filerms, " Real time propagation axially-symmetric trap,   OPTION = %d\n\n", opt);
     fprintf(filerms, "                  --------------------------------------------------------\n");
     fprintf(filerms, "Values of rms size:        <rho>             <z>             <r>\n");
     fprintf(filerms, "                  --------------------------------------------------------\n");      
     fflush(filerms);
   }
   
   if(Nstp == 0) { 
     G = par * G0;  
   }
   else {
     G = 0.;
   }      
    
   init(psi, abc);
   gencoef();   
   calcnorm(&norm, psi, tmprhoi, tmpzi);
   calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
   calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
   psi2 = cabs(psi[0][Nz2 + 1]) * cabs(psi[0][Nz2 + 1]);
 
   fprintf(out, "Initial : %15.4f %11.3f %11.3f %10.3f %10.3f\n", norm, mu / par, en / par, rms, psi2);
   fflush(out);   
   if(rmsout != NULL) {
       fprintf(filerms, "           Initial:%14.5f   %13.5f   %13.5f\n", rmsrho, rmsz, rms);
       fflush(filerms);
   }       
   if(initout != NULL) {
        sprintf(filename, "%s.txt", initout);
        file = fopen(filename, "w");
        outpsirhoz(psi, file);
        fclose(file);

        sprintf(filename, "%s1d_rho.txt", initout);
        file = fopen(filename, "w");
        outdenrho(psi, tmpz, file);
        fclose(file);

        sprintf(filename, "%s1d_z.txt", initout);
        file = fopen(filename, "w");
        outdenz(psi, tmprho, file);
        fclose(file);   
   }   

   if(Nstp != 0) {   
     double g_stp = par * G0 / (double) Nstp;
     G = 0.;       
     for(cnti = 0; cnti < Nstp; cnti ++) {
       G += g_stp;
       calcnu(psi);
       calclurho(psi, cbeta);
       calcluz(psi, cbeta);
     }
     calcnorm(&norm, psi, tmprhoi, tmpzi);
     calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
     calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
     psi2 = cabs(psi[0][Nz2 + 1]) * cabs(psi[0][Nz2 + 1]);
     fprintf(out, "After NSTP iter.:%8.4f %11.3f %11.3f %10.3f %10.3f\n", norm, mu / par, en / par, rms, psi2);
     fflush(out);    
     if(rmsout != NULL) {
       fprintf(filerms, "  After NSTP iter.:%14.5f   %13.5f   %13.5f\n", rmsrho, rmsz, rms);
       fflush(filerms);
     }
     if(Nstpout != NULL) {
       sprintf(filename, "%s.txt", Nstpout);
       file = fopen(filename, "w");
       outpsirhoz(psi, file);
       fclose(file);

       sprintf(filename, "%s1d_rho.txt", Nstpout);
       file = fopen(filename, "w");
       outdenrho(psi, tmpz, file);
       fclose(file);     

       sprintf(filename, "%s1d_z.txt", Nstpout);
       file = fopen(filename, "w");
       outdenz(psi, tmprho, file);
       fclose(file);   
     }
   }    
   
   if(dynaout != NULL) {
      sprintf(filename, "%s.txt", dynaout);
      dyna = fopen(filename, "w");
   }
   else dyna = NULL;  
    
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclurho(psi, cbeta);
      calcluz(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
         fprintf(dyna, "%8le   %8le   %8le   %8le\n", cnti * dt * par, rmsrho, rmsz, rms);
         fflush(dyna);
      }
   }
   if(Npas != 0){      
      calcnorm(&norm, psi, tmprhoi, tmpzi);
      calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
      calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
      psi2 = cabs(psi[0][Nz2 + 1]) * cabs(psi[0][Nz2 + 1]);
      fprintf(out, "After NPAS iter.:%8.4f %11.3f %11.3f %10.3f %10.3f\n", norm, mu / par, en / par, rms, psi2);    
      fflush(out);
      if(rmsout != NULL) {
	  fprintf(filerms, "  After NPAS iter.:%14.5f   %13.5f   %13.5f\n", rmsrho, rmsz, rms);
	  fflush(filerms);
      }  
      if(Npasout != NULL) {
	sprintf(filename, "%s.txt", Npasout);
	file = fopen(filename, "w");
	outpsirhoz(psi, file);
	fclose(file);

	sprintf(filename, "%s1d_rho.txt", Npasout);
	file = fopen(filename, "w");
	outdenrho(psi, tmpz, file);
	fclose(file);     

	sprintf(filename, "%s1d_z.txt", Npasout);
	file = fopen(filename, "w");
	outdenz(psi, tmprho, file);
	fclose(file);     
      }  
   }
   
   G *= Gpar;
   
   for(cnti = 1; cnti <= Nrun; cnti ++) {
      calcnu(psi);
      calclurho(psi, cbeta);
      calcluz(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
         fprintf(dyna, "%8le   %8le   %8le   %8le\n", (cnti * dt  + dt * Npas) * par, rmsrho, rmsz, rms);
      }
   }
   if(dynaout != NULL) fclose(dyna);      
   if(Nrun != 0){    
      calcnorm(&norm, psi, tmprhoi, tmpzi);
      calcmuen(&mu, &en, psi, dpsirho, dpsiz, tmprhoi, tmpzi, tmprhoj, tmpzj);
      calcrms(&rmsrho, &rmsz, &rms, psi, tmprhoi, tmpzi, tmprhoj, tmpzj);
      psi2 = cabs(psi[0][Nz2 + 1]) * cabs(psi[0][Nz2 + 1]);
      fprintf(out, "After NRUN iter.:%8.4f %11.3f %11.3f %10.3f %10.3f\n", norm, mu / par, en / par, rms, psi2);         
      fflush(out);
      if(rmsout != NULL) {
	fprintf(filerms, "  After NRUN iter.:%14.5f   %13.5f   %13.5f\n", rmsrho, rmsz, rms);
	fprintf(filerms, "                  --------------------------------------------------------\n"); 
      }
      if(Nrunout != NULL) {
	sprintf(filename, "%s.txt", Nrunout);
	file = fopen(filename, "w");
	outpsirhoz(psi, file);
	fclose(file);

	sprintf(filename, "%s1d_rho.txt", Nrunout);
	file = fopen(filename, "w");
	outdenrho(psi, tmpz, file);
	fclose(file);     

	sprintf(filename, "%s1d_z.txt", Nrunout);
	file = fopen(filename, "w");
	outdenz(psi, tmprho, file);
	fclose(file);
      }
   }   
   
   if(rmsout != NULL) fclose(filerms);   
   
   fprintf(out, "                  --------------------------------------------------------\n\n");
   
   free_double_vector(rho);
   free_double_vector(z);

   free_double_vector(rho2);
   free_double_vector(z2);

   free_double_matrix(pot);
   free_complex_matrix(psi);
   free_double_matrix(abc);  

   free_double_matrix(dpsirho);
   free_double_matrix(dpsiz);

   free_complex_vector(calpharho);
   free_complex_vector(calphaz);
   free_complex_matrix(cbeta);
   free_complex_vector(cgammarho);
   free_complex_vector(cgammaz);

   free_double_matrix(tmprhoi);
   free_double_matrix(tmpzi);
   free_double_matrix(tmprhoj);
   free_double_matrix(tmpzj);
   
   free_double_vector(tmprho);
   free_double_vector(tmpz);   

   clock_end = time(NULL);
   double wall_time = difftime(clock_end, clock_beg);
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time);    
   
   if(output != NULL) fclose(out);
   
   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
     
      if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
	fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
	exit(EXIT_FAILURE);
      }
      Na = atol(cfg_tmp);
     
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      G0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      G0 = atof(cfg_tmp);
   }
   
   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NRHO")) == NULL) {
      fprintf(stderr, "NRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrho = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("NZ")) == NULL) {
      fprintf(stderr, "NZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nz = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DRHO")) == NULL) {
      fprintf(stderr, "DRHO is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   drho = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("DZ")) == NULL) {
      fprintf(stderr, "DZ is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dz = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NU")) == NULL) {
      fprintf(stderr, "NU is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vnu = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("LAMBDA")) == NULL) {
      fprintf(stderr, "LAMBDA is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   vlambda = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   rmsout = cfg_read("RMSOUT");    
   dynaout = cfg_read("DYNAOUT");
   initout = cfg_read("INITOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPRHO")) == NULL) {
         fprintf(stderr, "OUTSTPRHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstprho = atol(cfg_tmp);
      
      if((cfg_tmp = cfg_read("OUTSTPZ")) == NULL) {
         fprintf(stderr, "OUTSTPZ is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpz = atol(cfg_tmp);
   }
   
   if(dynaout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }   
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double complex **psi, double **abc) {
   long cnti, cntj;
   double vnu2, vlambda2;
   double pi3, cpsi;
   double tmp;
   FILE *file;   
   
   if (opt == 1) par = 1.;
   else if (opt == 2) par = 2.;
   else{
      fprintf(stderr, "OPTION is not well defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   
   vnu2 = vnu * vnu;
   vlambda2 = vlambda * vlambda;
   
   Nrho2 = Nrho / 2; Nz2 = Nz / 2;
   drho2 = drho * drho; dz2 = dz * dz;
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      rho[cnti] = cnti * drho;
      rho2[cnti] = rho[cnti] * rho[cnti];
   }
   
   for(cnti = 0; cnti < Nz; cnti ++) {
      z[cnti] = (cnti - Nz2) * dz;
      z2[cnti] = z[cnti] * z[cnti];
   }
   
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
            pot[cnti][cntj] = (vnu2 * rho2[cnti] + vlambda2 * z2[cntj]);
      }
   }
   
   if(Nstp!=0) {
      pi3 = pi * pi * pi;
      cpsi = sqrt(sqrt(pi3 / (vlambda * vnu2)));
      for(cnti = 0; cnti < Nrho; cnti ++) {
        for(cntj = 0; cntj < Nz; cntj ++) {
            tmp = exp(- 0.5 * (vnu * rho2[cnti] + vlambda * z2[cntj]));
            psi[cnti][cntj] = tmp / cpsi;
        }
      }
   }
   
   if(Nstp==0  ) {
     if((file = fopen("imagaxi-den.txt", "r"))==NULL) {       /* open a text file for reading */
       printf("Run the program using the input file to read. i.g.: imagaxi-den.txt\n");
       exit(1);					/*couldn't open the requested file!*/
     }
     file = fopen("imagaxi-den.txt", "r");
     for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
	if(fscanf(file,"%lf %lf %lf\n", &rho[cnti], &z[cntj], &abc[cnti][cntj])) {
//             printf("%8le %8le %8le\n", rho[cnti], z[cntj], abc[cnti][cntj]);
	}
      }
     }
     fclose(file);
     for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
	 psi[cnti][cntj] = sqrt(abc[cnti][cntj]);
      }
     }
   }   
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Arho0 = 1. + I * dt / drho2;
   Az0 = 1. + I * dt / dz2;
   
   Arho0r = 1. - I * dt / drho2;
   Az0r = 1. - I * dt / dz2;
   
   Arho = - 0.5 * I * dt / drho2;
   Az = - 0.5 * I * dt / dz2;
   
   dArho = 0.25 * I * dt / drho;
   
   calpharho[0] = 1.;
   cgammarho[0] = - 1. / (Arho0 + Arho + dArho / rho[1]);
   for(cnti = 1; cnti < Nrho - 1; cnti ++) {
      calpharho[cnti] = (Arho - dArho / rho[cnti]) * cgammarho[cnti - 1];
      cgammarho[cnti] = - 1. / (Arho0 + (Arho + dArho / rho[cnti + 1]) * calpharho[cnti]);
   }
   
   calphaz[Nz - 2] = 0.;
   cgammaz[Nz - 2] = - 1. / Az0;
   for (cnti = Nz - 2; cnti > 0; cnti --) {
      calphaz[cnti - 1] = Az * cgammaz[cnti];
      cgammaz[cnti - 1] = - 1. / (Az0 + Az * calphaz[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm   - wave function norm
 *    psi    - array with the wave function values
 *    tmprho - temporary array
 *    tmpz   - temporary array
 */
void calcnorm(double *norm, double complex **psi, double **tmprho, double **tmpz) {
   int threadid;
   long cnti, cntj;
   
   #pragma omp parallel private(threadid, cnti, cntj)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         for(cntj = 0; cntj < Nz; cntj ++) {
            tmpz[threadid][cntj] = cabs(psi[cnti][cntj]);
            tmpz[threadid][cntj] *= tmpz[threadid][cntj];
         }
         tmprho[0][cnti] = rho[cnti] * simpint(dz, tmpz[threadid], Nz);
      }
      #pragma omp barrier
      
      #pragma omp single
      *norm = sqrt(2. * pi * simpint(drho, tmprho[0], Nrho));
      
      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         for(cntj = 0; cntj < Nz; cntj ++) {
            psi[cnti][cntj] /= *norm;
         }
      }
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu      - chemical potential
 *    en      - energy
 *    psi     - array with the wave function values
 *    dpsirho - temporary array
 *    dpsiz   - temporary array
 *    tmprhoi - temporary array
 *    tmpzi   - temporary array
 *    tmprhoj - temporary array
 *    tmpzj   - temporary array
 */
void calcmuen(double *mu, double *en, double complex **psi, double **dpsirho, double **dpsiz, double **tmprhoi, double **tmpzi, double **tmprhoj, double **tmpzj) {
   int threadid;
   long cnti, cntj;
   double psi2, psi2lin, dpsi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, psi2, psi2lin, dpsi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Nz; cntj ++) {
         for(cnti = 0; cnti < Nrho; cnti ++) {
            tmprhoi[threadid][cnti] = cabs(psi[cnti][cntj]);
         }
         diff(drho, tmprhoi[threadid], tmprhoj[threadid], Nrho);
         for(cnti = 0; cnti < Nrho; cnti ++) {
            dpsirho[cnti][cntj] = tmprhoj[threadid][cnti];
         }
      }
      
      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         for(cntj = 0; cntj < Nz; cntj ++) {
            tmpzi[threadid][cntj] = cabs(psi[cnti][cntj]);
         }
         diff(dz, tmpzi[threadid], tmpzj[threadid], Nz);
         for(cntj = 0; cntj < Nz; cntj ++) {
            dpsiz[cnti][cntj] = tmpzj[threadid][cntj];
         }
      }
      #pragma omp barrier

      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         for(cntj = 0; cntj < Nz; cntj ++) {
            psi2 = cabs(psi[cnti][cntj]);
            psi2 *= psi2;
            psi2lin = psi2 * G;
            dpsi2 = dpsirho[cnti][cntj] * dpsirho[cnti][cntj] + 
                    dpsiz[cnti][cntj] * dpsiz[cnti][cntj];
            tmpzi[threadid][cntj] = (pot[cnti][cntj] + psi2lin) * psi2 + dpsi2;
            tmpzj[threadid][cntj] = (pot[cnti][cntj] + 0.5 * psi2lin) * psi2 + dpsi2;
         }
         tmprhoi[0][cnti] = rho[cnti] * simpint(dz, tmpzi[threadid], Nz);
         tmprhoj[0][cnti] = rho[cnti] * simpint(dz, tmpzj[threadid], Nz);
      }
   }
   
   *mu = 2. * pi * simpint(drho, tmprhoi[0], Nrho);
   *en = 2. * pi * simpint(drho, tmprhoj[0], Nrho);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms     - root mean square radius
 *    psi     - array with the wave function values
 *    tmprhoi - temporary array
 *    tmpzi   - temporary array
 *    tmprhoj - temporary array
 *    tmpzj   - temporary array
 */
void calcrms(double *rmsrho, double *rmsz, double *rms, double complex **psi, double **tmprhoi, double **tmpzi, double **tmprhoj, double **tmpzj) {
   int threadid;
   long cnti, cntj;
   double psi2;
   
   #pragma omp parallel private(threadid, cnti, cntj, psi2)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         for(cntj = 0; cntj < Nz; cntj ++) {
            psi2 = cabs(psi[cnti][cntj]);
            psi2 *= psi2;
            tmpzi[threadid][cntj] = rho2[cnti] * psi2;
            tmpzj[threadid][cntj] = z2[cntj] * psi2;
         }
         tmprhoi[0][cnti] = rho[cnti] * simpint(dz, tmpzi[threadid], Nz);
         tmprhoj[0][cnti] = rho[cnti] * simpint(dz, tmpzj[threadid], Nz);
      }
   }
   
   *rmsrho = sqrt(2. * pi * simpint(drho, tmprhoi[0], Nrho));
   *rmsz = sqrt(2. * pi * simpint(drho, tmprhoj[0], Nrho));
   *rms = sqrt(*rmsrho * *rmsrho + *rmsz * *rmsz);
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double complex **psi) {
   long cnti, cntj;
   double psi2, psi2lin, tmp;
   
   #pragma omp parallel for private(cnti, cntj, psi2, psi2lin, tmp)
   for(cnti = 0; cnti < Nrho; cnti ++) {
      for(cntj = 0; cntj < Nz; cntj ++) {
         psi2 = cabs(psi[cnti][cntj]);
         psi2 *= psi2;
         psi2lin = psi2 * G;
         tmp = dt * (pot[cnti][cntj] + psi2lin);
         psi[cnti][cntj] *= cexp(- I * tmp);
      }
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (rho-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclurho(double complex **psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj;
   double complex c;
   
   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cntj = 0; cntj < Nz; cntj ++) {
         cbeta[threadid][0] = 0.;
         for(cnti = 1; cnti < Nrho - 1; cnti ++) {
            c = psi[cnti][cntj] - Arho * (psi[cnti + 1][cntj] - 2 * psi[cnti][cntj] + psi[cnti - 1][cntj]) + dArho / rho[cnti] * (psi[cnti + 1][cntj] - psi[cnti - 1][cntj]);
            cbeta[threadid][cnti] = cgammarho[cnti - 1] * ((Arho + dArho / rho[cnti]) * cbeta[threadid][cnti - 1] - c);
         }
         psi[Nrho - 1][cntj] = 0.;
         for (cnti = Nrho - 1; cnti > 0; cnti --) {
            psi[cnti - 1][cntj] = calpharho[cnti - 1] * psi[cnti][cntj] + cbeta[threadid][cnti - 1];
         }
      }
   }

   return;
}

/**
 *    Time propagation with respect to H3 (z-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calcluz(double complex **psi, double complex **cbeta) {
   int threadid;
   long cnti, cntj;
   double complex c;
   
   #pragma omp parallel private(threadid, cnti, cntj, c)
   {
      threadid = omp_get_thread_num();
      
      #pragma omp for
      for(cnti = 0; cnti < Nrho; cnti ++) {
         cbeta[threadid][Nz - 2] = psi[cnti][Nz - 1];
         for (cntj = Nz - 2; cntj > 0; cntj --) {
            c = - Az * psi[cnti][cntj + 1] + Az0r * psi[cnti][cntj] - Az * psi[cnti][cntj - 1];
            cbeta[threadid][cntj - 1] =  cgammaz[cntj] * (Az * cbeta[threadid][cntj] - c);
         }
         for (cntj = 0; cntj < Nz - 2; cntj ++) {
            psi[cnti][cntj + 1] = calphaz[cntj] * psi[cnti][cntj] + cbeta[threadid][cntj];
         }
      }
   }
   
   return;
}

void outpsirhoz(double complex **psi, FILE *file) {
   long cnti, cntj;

   for(cnti = 0; cnti < Nrho; cnti += outstprho) {
      for(cntj = 0; cntj < Nz; cntj += outstpz) {
         fprintf(file, "%8le %8le %8le\n", rho[cnti], z[cntj], cabs(psi[cnti][cntj]) * cabs(psi[cnti][cntj]));
      }
      fprintf(file, "\n");
      fflush(file);
   }
   return;
}

void outdenz(double complex **psi, double *tmp, FILE *file) {
   long cnti, cntj;

    for(cntj = 0; cntj < Nz; cntj += outstpz) {
        for(cnti = 0; cnti < Nrho; cnti ++) {
             tmp[cnti] = rho[cnti] * cabs(psi[cnti][cntj]) * cabs(psi[cnti][cntj]);
       }
       fprintf(file, "%8le %8le\n", z[cntj], 2. * pi * simpint(drho, tmp, Nrho));
       fflush(file);
    }
   return;    
}

void outdenrho(double complex **psi, double *tmp, FILE *file) {
   long cnti, cntj;  

    for(cnti = 0; cnti < Nrho; cnti += outstprho) {
       for(cntj = 0; cntj < Nz; cntj ++) {
             tmp[cntj] = cabs(psi[cnti][cntj]) * cabs(psi[cnti][cntj]);
       }
       fprintf(file, "%8le %8le\n", rho[cnti], simpint(dz, tmp, Nz));
       fflush(file);
    }
       return;
}


==> BEC-GP-OMP/c_programs/src/realaxi/realaxi.h <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <complex.h>
#include <omp.h>
#include <time.h>

#define MAX(a, b) (a > b) ? a : b
#define MAX_FILENAME_SIZE  256

#define BOHR_RADIUS           5.2917720859e-11

char *output, *initout, *rmsout, *Nstpout, *Npasout, *Nrunout, *dynaout;
long outstprho, outstpz, outstpt;

int opt;
long Na;
long Nrho, Nz;
long Nrho2, Nz2;
long Nstp, Npas, Nrun;
double drho, dz;
double drho2, dz2;
double dt;
double G0, Gpar, G;
double aho, as;
double vnu, vlambda;
double par;
double pi;

double *rho, *z;
double *rho2, *z2;
double **pot;

double complex Arho0, Az0, Arho0r, Az0r, Arho, Az, dArho;
double complex *calpharho, *calphaz;
double complex *cgammarho, *cgammaz;

void readpar(void);
void init(double complex **, double **);
void gencoef(void);
void calcnorm(double *, double complex **, double **, double **);
void calcmuen(double *, double *, double complex **, double **, double **, double **, double **, double **, double **);
void calcrms(double *, double *, double *, double complex **, double **, double **, double **, double **);
void calcnu(double complex **);
void calclurho(double complex **, double complex **);
void calcluz(double complex **, double complex **);
void outpsirhoz(double complex **, FILE *);
void outdenrho(double complex **, double *, FILE *);
void outdenz(double complex **, double *, FILE *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern double complex *alloc_complex_vector(long);
extern double **alloc_double_matrix(long, long);
extern double complex **alloc_complex_matrix(long, long);
extern void free_double_vector(double *);
extern void free_complex_vector(double complex *);
extern void free_double_matrix(double **);
extern void free_complex_matrix(double complex **);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> BEC-GP-OMP/c_programs/src/realcir/realcir.c <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-dependent Gross–Pitaevskii nonlinear
 *    partial differential equation in two space dimensions in a
 *    circularly-symmetric trap using the real-time propagation. The
 *    Gross–Pitaevskii equation describes the properties of a dilute trapped
 *    Bose–Einstein condensate. The equation is solved using the split-step
 *    Crank–Nicolson method by discretizing space and time. The discretized
 *    equation is then propagated in real time over small time steps.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    g_cir      - final nonlinearity
 *    Gpar    - coefficient that multiplies nonlinear term in non-stationary
 *              problem during final Nrun iterations
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nr      - number of discretization points in the r-direction
 *    r       - array with the space mesh values in the r-direction
 *    dr      - spatial discretization step in the r-direction
 *    dt      - time discretization step
 *    Nstp    - number of subsequent iterations with fixed nonlinearity g_cir
 *    Npas    - number of subsequent iterations with the fixed nonlinearity g_cir
 *    Nrun    - number of final iterations with the fixed nonlinearity g_cir
 *    output  - output file with the summary of final values of all physical
 *              quantities
 *    initout - output file with the initial wave function
 *    Nstpout - output file with the wave function obtained after the first
 *              Nstp iterations
 *    Npasout - output file with the wave function obtained after the
 *              subsequent Npas iterations, with the fixed nonlinearity g_cir
 *    Nrunout - output file with the final wave function obtained after the
 *              final Nrun iterations
 *    dynaout  - output file with the time dependence of RMS during Npas
 *              and the final Nrun iterations
 *    outstpr - discretization step in the r-direction used to save wave
 *              functions
 *    outstpt - time discretization step used to save RMS of the wave function
 */

#include "realcir.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *dyna;   
   char filename[MAX_FILENAME_SIZE];   
   long cnti;
   double norm, rms, mu, en;
   double complex *psi;
   double complex *cbeta;
   double *dpsir;
   double *tmpri, *tmprj;
   double *abc;   
   double psi2;   
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);

   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   r = alloc_double_vector(Nr);
   r2 = alloc_double_vector(Nr);
   r3 = alloc_double_vector(Nr);
   abc = alloc_double_vector(Nr);   

   pot = alloc_double_vector(Nr);
   psi = alloc_complex_vector(Nr);
   
   dpsir = alloc_double_vector(Nr);
   
   calphar = alloc_complex_vector(Nr - 1);
   cbeta =  alloc_complex_vector(Nr - 1);
   cgammar = alloc_complex_vector(Nr - 1);
   
   tmpri = alloc_double_vector(Nr);
   tmprj = alloc_double_vector(Nr);

   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;   
   
   fprintf(out, " Real time propagation circularly-symmetric trap,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0\n", as);
   fprintf(out, "  Nonlinearity G_3D = %.7f\n", g_3d);
   fprintf(out, "  Nonlinearity G_2D = %.7f\n", g_cir);
   fprintf(out, "  Axial trap parameter = %.2f\n\n", d_z);
   fprintf(out, " # Space Stp: NR = %li\n", Nr);
   fprintf(out, "  Space Step: DR = %.4f\n", dr);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, " * Change for dynamics: GPAR = %.3f *\n\n", Gpar);     
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm       Chem       Ener/N      <rms>    |Psi(0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);    

   if(Nstp == 0) { 
     G = par * g_cir;
   }
   else {
     G = 0.;
   }   
   
   init(psi, abc);
   gencoef();
   calcnorm(&norm, psi, tmpri);
   calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
   calcrms(&rms, psi, tmpri);
   psi2 = cabs(psi[0]);
   psi2 *= psi2;   
   fprintf(out, "Initial : %15.4f %11.4f %11.4f %10.3f %10.3f\n", norm, mu / par, en / par, rms, psi2);
   fflush(out);
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      for(cnti = 0; cnti < Nr; cnti += outstpr)
         fprintf(file, "%8le %8le\n", r[cnti], cabs(psi[cnti]) * cabs(psi[cnti]));
      fclose(file);
   }

   if(Nstp != 0) {  
     double g_stp = par * g_cir / (double) Nstp;
     for(cnti = 0; cnti < Nstp; cnti ++) {
	 G += g_stp;
	 calcnu(psi);
	 calclur(psi, cbeta);
     }
     calcnorm(&norm, psi, tmpri);
     calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
     calcrms(&rms, psi, tmpri);
     psi2 = cabs(psi[0]);
     psi2 *= psi2;      
     fprintf(out, "After NSTP iter.:%8.4f %11.4f %11.4f %10.3f %10.3f\n", norm, mu / par, en / par, rms, psi2);
     fflush(out);
     if(Nstpout != NULL) {
	 sprintf(filename, "%s.txt", Nstpout);
         file = fopen(filename, "w");
	 for(cnti = 0; cnti < Nr; cnti += outstpr)
	   fprintf(file, "%8le %8le\n", r[cnti], cabs(psi[cnti]) * cabs(psi[cnti]));
	 fclose(file);
     }
   }
   
   if(dynaout != NULL) {
      sprintf(filename, "%s.txt", dynaout);
      dyna = fopen(filename, "w");
   }
   else dyna = NULL;   
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclur(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(&rms, psi, tmpri);
         fprintf(dyna, "%8le   %8le\n", cnti * dt * par, rms);
         fflush(dyna);
      }      
   }
   if(Npas != 0){     
     calcnorm(&norm, psi, tmpri);
     calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
     calcrms(&rms, psi, tmpri);
     psi2 = cabs(psi[0]);   
     psi2 *= psi2;
     fprintf(out, "After NPAS iter.:%8.4f %11.4f %11.4f %10.3f %10.3f\n", norm, mu / par, en / par, rms, psi2);
     fflush(out);
     if(Npasout != NULL) {
        sprintf(filename, "%s.txt", Npasout);
        file = fopen(filename, "w");
        for(cnti = 0; cnti < Nr; cnti += outstpr)
           fprintf(file, "%8le %8le\n", r[cnti], cabs(psi[cnti]) * cabs(psi[cnti]));
        fclose(file);
     }
   }
   
   G *= Gpar;
   
   for(cnti = 1; cnti <= Nrun; cnti ++) {
      calcnu(psi);
      calclur(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(&rms, psi, tmpri);
         fprintf(dyna, "%8le   %8le\n", (cnti * dt  + dt * Npas) * par, rms);
         fflush(dyna);
      } 
   }
   if(dynaout != NULL) fclose(dyna);
   if(Nrun != 0){    
     calcnorm(&norm, psi, tmpri);
     calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
     calcrms(&rms, psi, tmpri);
     psi2 = cabs(psi[0]);
     psi2 *= psi2;
     fprintf(out, "After NRUN iter.:%8.4f %11.4f %11.4f %10.3f %10.3f\n", norm, mu / par, en / par, rms, psi2);
     fflush(out);
     if(Nrunout != NULL) {
        sprintf(filename, "%s.txt", Nrunout);
        file = fopen(filename, "w");
        for(cnti = 0; cnti < Nr; cnti += outstpr)
           fprintf(file, "%8le %8le\n", r[cnti], cabs(psi[cnti]) * cabs(psi[cnti]));
        fclose(file);
     }
   }
   fprintf(out, "                  --------------------------------------------------------\n");
   
   free_double_vector(r);
   free_double_vector(r2);
   free_double_vector(r3);
   free_double_vector(abc);   

   free_double_vector(pot);
   free_complex_vector(psi);

   free_double_vector(dpsir);

   free_complex_vector(calphar);
   free_complex_vector(cbeta);
   free_complex_vector(cgammar);

   free_double_vector(tmpri);
   free_double_vector(tmprj);
   
   clock_end = time(NULL);
   //fprintf(out, "Clock start : %s", ctime(&clock_beg));
   //fprintf(out, "Clock end   : %s", ctime(&clock_end));
   double wall_time = difftime(clock_end, clock_beg);   
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time);  
   
   if(output != NULL) fclose(out);   

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("D_Z")) == NULL) {
      fprintf(stderr, "D_Z is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   d_z = atof(cfg_tmp);    
   
   if((cfg_tmp = cfg_read("G_CIR")) == NULL) {
      if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
	 fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
	 exit(EXIT_FAILURE);
      }
      Na = atol(cfg_tmp);  
     
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      g_3d = 4. * (4. * atan(1.)) * as * Na * BOHR_RADIUS / aho;     
      g_cir = g_3d / (sqrt(2. * (4. * atan(1.))) * d_z);
   } else {
      g_cir = atof(cfg_tmp);
      g_3d = g_cir * (sqrt(2. * (4. * atan(1.))) * d_z);      
   }
   
   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NR")) == NULL) {
      fprintf(stderr, "NR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nr = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DR")) == NULL) {
      fprintf(stderr, "DR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dr = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   dynaout = cfg_read("DYNAOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Nstpout != NULL) || (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPR")) == NULL) {
         fprintf(stderr, "OUTSTPR is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpr = atol(cfg_tmp);
   }
   
   if(dynaout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double complex *psi, double *abc) {
   long cnti;
   double cpsi1;
   double tmp;
   FILE *file;   
   
   if (opt == 1) par = 1.;
   else if (opt == 2) par = 2.;
   else{
      fprintf(stderr, "OPTION is not well defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   
   Nr2 = Nr / 2;
   dr2 = dr * dr;
   
   pi = 4. * atan(1.);
   cpsi1 = sqrt(pi);
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      r[cnti] = cnti * dr;
      r2[cnti] = r[cnti] * r[cnti];
      r3[cnti] = r2[cnti] * r[cnti];
      pot[cnti] = r2[cnti];
   }

   if(Nstp!=0  ) {   
     for(cnti = 0; cnti < Nr; cnti ++) {
         tmp = exp(- 0.5 * r2[cnti]);
         psi[cnti] = tmp / cpsi1;
     }
   }
   
   if(Nstp==0  ) {
     if((file = fopen("imagcir-den.txt", "r"))==NULL) {       /* open a text file for reading */
       printf("Run the program using the input file to read. i.g.: imagcir-den.txt\n");
       exit(1);					/*couldn't open the requested file!*/
     }
     file = fopen("imagcir-den.txt", "r");
     for(cnti = 0; cnti < Nr; cnti ++) {
	if(fscanf(file,"%lf %lf\n",&r[cnti],&abc[cnti])) {
//            printf("%8le %8le\n",r[cnti], abc[cnti]);
	}
     }
     fclose(file);
     for(cnti = 0; cnti < Nr; cnti ++) {
       psi[cnti]=sqrt(abc[cnti]);
     }
   }
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ar0 = 1. + I * dt / dr2;
   
   Ar0r = 1. - I * dt / dr2;
   
   Ar = - 0.5 * I * dt / dr2;
   
   dAr = 0.25 * I * dt / dr;

   calphar[0] = 1.;
   cgammar[0] = - 1. / (Ar0 + Ar + dAr / r[1]);
   for(cnti = 1; cnti < Nr - 1; cnti ++) {
      calphar[cnti] = (Ar - dAr / r[cnti]) * cgammar[cnti - 1];
      cgammar[cnti] = - 1. / (Ar0 + (Ar + dAr / r[cnti + 1]) * calphar[cnti]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpr - temporary array
 */
void calcnorm(double *norm, double complex *psi, double *tmpr) {
   long cnti;
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      tmpr[cnti] = cabs(psi[cnti]);
      tmpr[cnti] *= tmpr[cnti];
      tmpr[cnti] *= r[cnti];
   }
   
   *norm = sqrt(2. * pi * simpint(dr, tmpr, Nr));
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      psi[cnti] /= *norm;
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsir - temporary array
 *    tmpri - temporary array
 *    tmprj - temporary array
 */
void calcmuen(double *mu, double *en, double complex *psi, double *dpsir, double *tmpri, double *tmprj) {
   long cnti;
   double psi2, psi2lin, dpsi2;
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      tmpri[cnti] = cabs(psi[cnti]);
   }
   
   diff(dr, tmpri, dpsir, Nr);
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      psi2lin = psi2 * G;
      dpsi2 = dpsir[cnti] * dpsir[cnti];
      tmpri[cnti] = r[cnti] * ((pot[cnti] + psi2lin) * psi2 + dpsi2);
      tmprj[cnti] = r[cnti] * ((pot[cnti] + 0.5 * psi2lin) * psi2 + dpsi2);
   }

   *mu = 2. * pi * simpint(dr, tmpri, Nr);
   *en = 2. * pi * simpint(dr, tmprj, Nr);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpr - temporary array
 */
void calcrms(double *rms, double complex *psi, double *tmpr) {
   long cnti;
   double psi2;
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      tmpr[cnti] = r3[cnti] * psi2;
   }
   
   *rms = sqrt(2. * pi * simpint(dr, tmpr, Nr));
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double complex *psi) {
   long cnti;
   double psi2, psi2lin, tmp;
   
   #pragma omp parallel for private(cnti, psi2, psi2lin, tmp)   
   for(cnti = 0; cnti < Nr; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      psi2lin = psi2 * G;
      tmp = dt * (pot[cnti] + psi2lin);
      psi[cnti] *= cexp(- I * tmp);
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (r-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclur(double complex *psi, double complex *cbeta) {
   long cnti;
   double complex c;
   
   cbeta[0] = 0.;
   for(cnti = 1; cnti < Nr - 1; cnti ++) {
      c = psi[cnti] - Ar * (psi[cnti + 1] - 2 * psi[cnti] + psi[cnti - 1]) + dAr / r[cnti] * (psi[cnti + 1] - psi[cnti - 1]);
      cbeta[cnti] = cgammar[cnti - 1] * ((Ar + dAr / r[cnti]) * cbeta[cnti - 1] - c);
   }
   psi[Nr - 1] = 0.;
   for (cnti = Nr - 1; cnti > 0; cnti --) {
      psi[cnti - 1] = calphar[cnti - 1] * psi[cnti] + cbeta[cnti - 1];
   }
   
   return;
}


==> BEC-GP-OMP/c_programs/src/realcir/realcir.h <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <complex.h>
#include <time.h>
#include <omp.h>

#define MAX_FILENAME_SIZE     256
#define BOHR_RADIUS           5.2917720859e-11

char *output, *initout, *dynaout, *Nstpout, *Npasout, *Nrunout;
long outstpr, outstpt;

int opt;
long Na;
long Nr;
long Nr2;
long Nstp, Npas, Nrun;
double dr;
double dr2;
double dt;
double g_3d, g_cir, G, Gpar;
double aho, as;
double d_z;
double par;
double pi;

double *r;
double *r2;
double *r3;
double *pot;

double complex Ar0, Ar0r, Ar, dAr;
double complex *calphar;
double complex *cgammar;

void readpar(void);
void init(double complex *, double *);
void gencoef(void);
void calcnorm(double *, double complex *, double *);
void calcmuen(double *, double *, double complex *, double *, double *, double *);
void calcrms(double *, double complex *, double *);
void calcnu(double complex *);
void calclur(double complex *, double complex *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern void free_double_vector(double *);
extern double complex *alloc_complex_vector(long);
extern void free_complex_vector(double complex *);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> BEC-GP-OMP/c_programs/src/realsph/realsph.c <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    This program solves the time-dependent Gross–Pitaevskii nonlinear
 *    partial differential equation in three space dimensions in a
 *    spherically-symmetric trap using the real-time propagation. The
 *    Gross–Pitaevskii equation describes the properties of a dilute trapped
 *    Bose–Einstein condensate. The equation is solved using the split-step
 *    Crank–Nicolson method by discretizing space and time. The discretized
 *    equation is then propagated in real time over small time steps.
 *    
 *    Description of variables used in the code:
 *    
 *    opt     - decides which rescaling of GP equation will be used
 *    par     - parameter for rescaling of GP equation
 *    psi     - array with the wave function values
 *    pot     - array with the values of the potential
 *    G0      - final nonlinearity
 *    Gpar    - coefficient that multiplies nonlinear term in non-stationary
 *              problem during final Nrun iterations
 *    norm    - wave function norm
 *    rms     - root mean square radius
 *    mu      - chemical potential
 *    en      - energy
 *    Nr      - number of discretization points in the r-direction
 *    r       - array with the space mesh values in the r-direction
 *    dr      - spatial discretization step in the r-direction
 *    dt      - time discretization step
 *    Nstp    - number of subsequent iterations with fixed nonlinearity G0
 *    Npas    - number of subsequent iterations with the fixed nonlinearity G0
 *    Nrun    - number of final iterations with the fixed nonlinearity G0
 *    output  - output file with the summary of final values of all physical
 *              quantities
 *    initout - output file with the initial wave function
 *    Nstpout - output file with the wave function obtained after the first
 *              Nstp iterations
 *    Npasout - output file with the wave function obtained after the
 *              subsequent Npas iterations, with the fixed nonlinearity G0
 *    Nrunout - output file with the final wave function obtained after the
 *              final Nrun iterations
 *    dynaout - output file with the time dependence of RMS during Npas
 *              and the final Nrun iterations
 *    outstpr - discretization step in the r-direction used to save wave
 *              functions
 *    outstpt - time discretization step used to save RMS of the wave function
 */

#include "realsph.h"

int main(int argc, char **argv) {
   FILE *out;
   FILE *file;
   FILE *dyna;   
   char filename[MAX_FILENAME_SIZE]; 
   long cnti;
   double norm, rms, mu, en;
   double complex *psi;
   double complex *cbeta;
   double *dpsir;
   double *tmpri, *tmprj;
   double *abc;   
   double psi2;    
   
   time_t clock_beg, clock_end; 
   clock_beg = time(NULL);

   pi = 4. * atan(1.);      

   if((argc != 3) || (strcmp(*(argv + 1), "-i") != 0)) {
      fprintf(stderr, "Usage: %s -i <input parameter file> \n", *argv);
      exit(EXIT_FAILURE);
   }

   if(! cfg_init(argv[2])) {
      fprintf(stderr, "Wrong input parameter file.\n");
      exit(EXIT_FAILURE);
   }
   
   readpar();
   
   r = alloc_double_vector(Nr);
   r2 = alloc_double_vector(Nr);

   pot = alloc_double_vector(Nr);
   psi = alloc_complex_vector(Nr);
   
   dpsir = alloc_double_vector(Nr);
   
   calphar = alloc_complex_vector(Nr - 1);
   cbeta =  alloc_complex_vector(Nr - 1);
   cgammar = alloc_complex_vector(Nr - 1);
   
   tmpri = alloc_double_vector(Nr);
   tmprj = alloc_double_vector(Nr);

   if(output != NULL) {
      sprintf(filename, "%s.txt", output);
      out = fopen(filename, "w");
   }
   else out = stdout;
   
   fprintf(out, " Real time propagation spherically-symmetric trap,   OPTION = %d\n\n", opt);
   fprintf(out, "  Number of Atoms N = %li, Unit of length AHO = %.8f m\n", Na, aho);
   fprintf(out, "  Scattering length a = %.2f*a0\n", as);
   fprintf(out, "  Nonlinearity G_3D = %.7f\n", G0);
   fprintf(out, " # Space Stp: NR = %li\n", Nr);
   fprintf(out, "  Space Step: DR = %.4f\n", dr);
   fprintf(out, " # Time Stp : NSTP = %li, NPAS = %li, NRUN = %li\n", Nstp, Npas, Nrun);
   fprintf(out, "   Time Step:   DT = %.6f\n\n",  dt);
   fprintf(out, " * Change for dynamics: GPAR = %.3f *\n\n", Gpar);     
   fprintf(out, "                  --------------------------------------------------------\n");
   fprintf(out, "                    Norm      Chem        Ener/N     <r>     |Psi(0)|^2\n");
   fprintf(out, "                  --------------------------------------------------------\n");
   fflush(out);  

   if(Nstp == 0) { 
     G = par * G0;
   }
   else {
     G = 0.;
   }    
   
   init(psi, abc);
   gencoef();
   calcnorm(&norm, psi, tmpri);
   calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
   calcrms(&rms, psi, tmpri);
   psi2 = cabs(psi[1]) / r[1];
   psi2 *= psi2;   
   fprintf(out, "Initial : %15.4f %11.4f %11.4f %10.3f %10.3f\n", norm, mu / par, en / par, rms, psi2);
   fflush(out);
   if(initout != NULL) {
      sprintf(filename, "%s.txt", initout);
      file = fopen(filename, "w");
      fprintf(file, "%8le %8le\n", r[0], cabs(psi[1]) / r[1]);
      for(cnti = 1; cnti < Nr; cnti += outstpr)
         fprintf(file, "%8le %8le\n", r[cnti], cabs(psi[cnti]) / r[cnti] * cabs(psi[cnti]) / r[cnti]);
      fclose(file);
   }
   if(Nstp != 0) {  
     double g_stp = par * G0 / (double) Nstp;   
     for(cnti = 0; cnti < Nstp; cnti ++) {
	  G += g_stp;
	  calcnu(psi);
	  calclur(psi, cbeta);
     }
     calcnorm(&norm, psi, tmpri);
     calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
     calcrms(&rms, psi, tmpri);
     psi2 = cabs(psi[1]) / r[1];
     psi2 *= psi2;      
     fprintf(out, "After NSTP iter.:%8.4f %11.4f %11.4f %10.3f %10.3f\n", norm, mu / par, en / par, rms, psi2);
     fflush(out);
     if(Nstpout != NULL) {
	sprintf(filename, "%s.txt", Nstpout);
        file = fopen(filename, "w");
	fprintf(file, "%8le %8le\n", r[0], cabs(psi[1]) / r[1]);
	for(cnti = 1; cnti < Nr; cnti += outstpr)
	   fprintf(file, "%8le %8le\n", r[cnti], cabs(psi[cnti]) / r[cnti]);
	fclose(file);
     }
   }
   
   if(dynaout != NULL) {
      sprintf(filename, "%s.txt", dynaout);
      dyna = fopen(filename, "w");
   }
   else dyna = NULL;      
   
   for(cnti = 0; cnti < Npas; cnti ++) {
      calcnu(psi);
      calclur(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(&rms, psi, tmpri);
         fprintf(dyna, "%8le   %8le\n", cnti * dt * par, rms);
         fflush(dyna);
      }      
   }
   if(Npas != 0){    
     calcnorm(&norm, psi, tmpri);
     calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
     calcrms(&rms, psi, tmpri);
     psi2 = cabs(psi[1]) / r[1];
     psi2 *= psi2;  
     fprintf(out, "After NPAS iter.:%8.4f %11.4f %11.4f %10.3f %10.3f\n", norm, mu / par, en / par, rms, psi2);
     fflush(out);
     if(Npasout != NULL) {
        sprintf(filename, "%s.txt", Npasout);
        file = fopen(filename, "w");
        fprintf(file, "%8le %8le\n", r[0], cabs(psi[1] / r[1]));
        for(cnti = 1; cnti < Nr; cnti += outstpr)
           fprintf(file, "%8le %8le\n", r[cnti], cabs(psi[cnti] / r[cnti]) * cabs(psi[cnti] / r[cnti]));
        fclose(file);
     }
   }
   
   G *= Gpar;
   
   for(cnti = 1; cnti <= Nrun; cnti ++) {
      calcnu(psi);
      calclur(psi, cbeta);
      if((dynaout != NULL) && (cnti % outstpt == 0)) {
         calcrms(&rms, psi, tmpri);
         fprintf(dyna, "%8le   %8le\n", (cnti * dt  + dt * Npas) * par, rms);
         fflush(dyna);
      }       
   }
   if(dynaout != NULL) fclose(dyna);   
   if(Nrun != 0){    
     calcnorm(&norm, psi, tmpri);
     calcmuen(&mu, &en, psi, dpsir, tmpri, tmprj);
     calcrms(&rms, psi, tmpri);
       psi2 = cabs(psi[1]) / r[1];
       psi2 *= psi2;     
     fprintf(out, "After NRUN iter.:%8.4f %11.4f %11.4f %10.3f %10.3f\n", norm, mu / par, en / par, rms, psi2);
     fflush(out);
     if(Nrunout != NULL) {
        sprintf(filename, "%s.txt", Nrunout);
        file = fopen(filename, "w");
        fprintf(file, "%8le %8le\n", r[0], cabs(psi[1] / r[1]));
        for(cnti = 1; cnti < Nr; cnti += outstpr)
           fprintf(file, "%8le %8le\n", r[cnti], cabs(psi[cnti] / r[cnti]));
        fclose(file);
     }
   }
   fprintf(out, "                  --------------------------------------------------------\n");
   free_double_vector(r);
   free_double_vector(r2);

   free_double_vector(pot);
   free_complex_vector(psi);

   free_double_vector(dpsir);

   free_complex_vector(calphar);
   free_complex_vector(cbeta);
   free_complex_vector(cgammar);

   free_double_vector(tmpri);
   free_double_vector(tmprj);

   clock_end = time(NULL);
   //fprintf(out, "Clock start : %s", ctime(&clock_beg));
   //fprintf(out, "Clock end   : %s", ctime(&clock_end));
   double wall_time = difftime(clock_end, clock_beg);   
   double cpu_time = clock() / (double) CLOCKS_PER_SEC;
   fprintf(out, " Clock Time: %.f seconds\n", wall_time);
   fprintf(out, " CPU Time: %.f seconds\n", cpu_time);  
   
   if(output != NULL) fclose(out);     

   return(EXIT_SUCCESS);
}

/**
 *    Reading input parameters from the configuration file.
 */
void readpar(void) {
   char *cfg_tmp;
   
   if((cfg_tmp = cfg_read("OPTION")) == NULL) {
      fprintf(stderr, "OPTION is not defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   opt = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("G0")) == NULL) {
     
      if((cfg_tmp = cfg_read("NATOMS")) == NULL) {
	fprintf(stderr, "NATOMS is not defined in the configuration file.\n");
	exit(EXIT_FAILURE);
      }
      Na = atol(cfg_tmp);
     
      if((cfg_tmp = cfg_read("AHO")) == NULL) {
         fprintf(stderr, "AHO is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      aho = atof(cfg_tmp);

      if((cfg_tmp = cfg_read("AS")) == NULL) {
         fprintf(stderr, "AS is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      as = atof(cfg_tmp);

      G0 = 4. * pi * as * Na * BOHR_RADIUS / aho;
   } else {
      G0 = atof(cfg_tmp);
   }
   
   if((cfg_tmp = cfg_read("GPAR")) == NULL) {
      fprintf(stderr, "GPAR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Gpar = atof(cfg_tmp);

   if((cfg_tmp = cfg_read("NR")) == NULL) {
      fprintf(stderr, "NR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nr = atol(cfg_tmp);

   if((cfg_tmp = cfg_read("DR")) == NULL) {
      fprintf(stderr, "DR is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dr = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("DT")) == NULL) {
      fprintf(stderr, "DT is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   dt = atof(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NSTP")) == NULL) {
      fprintf(stderr, "NSTP is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nstp = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NPAS")) == NULL) {
      fprintf(stderr, "NPAS is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Npas = atol(cfg_tmp);
   
   if((cfg_tmp = cfg_read("NRUN")) == NULL) {
      fprintf(stderr, "NRUN is not defined in the configuration file.\n");
      exit(EXIT_FAILURE);
   }
   Nrun = atol(cfg_tmp);
   
   output = cfg_read("OUTPUT");
   initout = cfg_read("INITOUT");
   dynaout = cfg_read("DYNAOUT");
   Nstpout = cfg_read("NSTPOUT");
   Npasout = cfg_read("NPASOUT");
   Nrunout = cfg_read("NRUNOUT");
   
   if((initout != NULL) || (Nstpout != NULL)|| (Npasout != NULL) || (Nrunout != NULL)) {
      if((cfg_tmp = cfg_read("OUTSTPR")) == NULL) {
         fprintf(stderr, "OUTSTPR is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpr = atol(cfg_tmp);
   }
   
   if(dynaout != NULL) {
      if((cfg_tmp = cfg_read("OUTSTPT")) == NULL) {
         fprintf(stderr, "OUTSTPT is not defined in the configuration file.\n");
         exit(EXIT_FAILURE);
      }
      outstpt = atol(cfg_tmp);
   }
   
   return;
}

/**
 *    Initialization of the space mesh, the potential, and the initial wave
 *    function.
 *    psi - array with the wave function values
 */
void init(double complex *psi, double *abc) {
   long cnti;
   double cpsi1;
   double tmp;
   FILE *file;   
   
   if (opt == 1) par = 1.;
   else if (opt == 2) par = 2.;
   else{
      fprintf(stderr, "OPTION is not well defined in the configuration file\n");
      exit(EXIT_FAILURE);
   }
   
   Nr2 = Nr / 2;
   dr2 = dr * dr;
   
   cpsi1 = sqrt(pi * sqrt(pi));
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      r[cnti] = cnti * dr;
      r2[cnti] = r[cnti] * r[cnti];
      pot[cnti] = r2[cnti];
         
   }

   if(Nstp!=0  ) {   
     for(cnti = 0; cnti < Nr; cnti ++) {
       tmp = exp(- 0.5 * r2[cnti]);
       psi[cnti] = r[cnti] * tmp / cpsi1;
     }
     
   }
   
   if(Nstp==0  ) {
     if((file = fopen("imagsph-den.txt", "r"))==NULL) {       /* open a text file for reading */
       printf("Run the program using the input file to read. i.g.: imagsph-den.txt\n");
       exit(1);					/*couldn't open the requested file!*/
     }
     file = fopen("imagsph-den.txt", "r");
     for(cnti = 0; cnti < Nr; cnti ++) {
	if(fscanf(file,"%lf %lf\n",&r[cnti],&abc[cnti])) {
//            printf("%8le %8le\n",r[cnti], abc[cnti]);
	}
     }
     fclose(file);
     for(cnti = 0; cnti < Nr; cnti ++) {
       psi[cnti]=sqrt(abc[cnti]);
     }
   }   
   
   return;
}

/**
 *    Crank-Nicolson scheme coefficients generation.
 */
void gencoef(void) {
   long cnti;
   
   Ar0 = 1. + I * dt / dr2;
   
   Ar0r = 1. - I * dt / dr2;
   
   Ar = - 0.5 * I * dt / dr2;
   
   calphar[Nr - 2] = 0.;
   cgammar[Nr - 2] = - 1. / Ar0;
   for (cnti = Nr - 2; cnti > 0; cnti --) {
      calphar[cnti - 1] = Ar * cgammar[cnti];
      cgammar[cnti - 1] = - 1. / (Ar0 + Ar * calphar[cnti - 1]);
   }
   
   return;
}

/**
 *    Calculation of the wave function norm and normalization.
 *    norm - wave function norm
 *    psi  - array with the wave function values
 *    tmpr - temporary array
 */
void calcnorm(double *norm, double complex *psi, double *tmpr) {
   long cnti;
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      tmpr[cnti] = cabs(psi[cnti]);
      tmpr[cnti] *= tmpr[cnti];
      tmpr[cnti] *= 4 * pi;
   }
   
   *norm = sqrt(simpint(dr, tmpr, Nr));
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      psi[cnti] /= *norm;
   }
   
   return;
}

/**
 *    Calculation of the chemical potential and energy.
 *    mu    - chemical potential
 *    en    - energy
 *    psi   - array with the wave function values
 *    dpsir - temporary array
 *    tmpri - temporary array
 *    tmprj - temporary array
 */
void calcmuen(double *mu, double *en, double complex *psi, double *dpsir, double *tmpri, double *tmprj) {
   long cnti;
   double psi2, psi2lin, dpsi2;
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      tmpri[cnti] = cabs(psi[cnti]);
   }
   
   diff(dr, tmpri, dpsir, Nr);
   
   for(cnti = 1; cnti < Nr; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      psi2lin = psi2 / r2[cnti] * G;
      dpsi2 = dpsir[cnti] * dpsir[cnti];
      tmpri[cnti] = (pot[cnti] + psi2lin) * psi2 + dpsi2;
      tmprj[cnti] = (pot[cnti] + 0.5 * psi2lin) * psi2 + dpsi2;
   }
   tmpri[0] = tmpri[1];
   tmprj[0] = tmprj[1];
   
   *mu = 4. * pi * simpint(dr, tmpri, Nr);
   *en = 4. * pi * simpint(dr, tmprj, Nr);
   
   return;
}

/**
 *    Calculation of the root mean square radius.
 *    rms  - root mean square radius
 *    psi  - array with the wave function values
 *    tmpr - temporary array
 */
void calcrms(double *rms, double complex *psi, double *tmpr) {
   long cnti;
   double psi2;
   
   for(cnti = 0; cnti < Nr; cnti ++) {
      tmpr[cnti] = cabs(psi[cnti]);
      tmpr[cnti] *= tmpr[cnti];
      tmpr[cnti] *= 4. * pi *r2[cnti];
   }
   
   *rms = sqrt(simpint(dr, tmpr, Nr));
   
   return;
}

/**
 *    Time propagation with respect to H1 (part of the Hamiltonian without spatial
 *    derivatives).
 *    psi - array with the wave function values
 */
void calcnu(double complex *psi) {
   long cnti;
   double psi2, psi2lin, tmp;
   
   psi[0] = 0;
   #pragma omp parallel for private(cnti, psi2, psi2lin, tmp)     
   for(cnti = 1; cnti < Nr; cnti ++) {
      psi2 = cabs(psi[cnti]);
      psi2 *= psi2;
      psi2lin = G * psi2 / r2[cnti];
      tmp = dt * (pot[cnti] + psi2lin);
      psi[cnti] *= cexp(- I * tmp);
   }
   
   return;
}

/**
 *    Time propagation with respect to H2 (r-part of the Laplacian).
 *    psi   - array with the wave function values
 *    cbeta - Crank-Nicolson scheme coefficients
 */
void calclur(double complex *psi, double complex *cbeta) {
   long cnti;
   double complex c;
   
   cbeta[Nr - 2] = psi[Nr - 1];
   for (cnti = Nr - 2; cnti > 0; cnti --) {
      c = - Ar * psi[cnti + 1] + Ar0r * psi[cnti] - Ar * psi[cnti - 1];
      cbeta[cnti - 1] =  cgammar[cnti] * (Ar * cbeta[cnti] - c);
   }
   
   psi[0] = 0.;
   for (cnti = 0; cnti < Nr - 1; cnti ++) {
      psi[cnti + 1] = calphar[cnti] * psi[cnti] + cbeta[cnti];
   }
   
   return;
}


==> BEC-GP-OMP/c_programs/src/realsph/realsph.h <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
#include <complex.h>
#include <time.h>
#include <omp.h>

#define MAX_FILENAME_SIZE     256
#define BOHR_RADIUS           5.2917720859e-11

char *output, *initout, *dynaout, *Nstpout, *Npasout, *Nrunout;
long outstpr, outstpt;

int opt;
long Na;
long Nr;
long Nr2;
long Nstp, Npas, Nrun;
double dr;
double dr2;
double dt;
double G0, Gpar, G;
double aho, as;
double par;
double pi;

double *r;
double *r2;
double *pot;

double complex Ar0, Ar0r, Ar;
double complex *calphar;
double complex *cgammar;

void readpar(void);
void init(double complex *, double *);
void gencoef(void);
void calcnorm(double *, double complex *, double *);
void calcmuen(double *, double *, double complex *, double *, double *, double *);
void calcrms(double *, double complex *, double *);
void calcnu(double complex *);
void calclur(double complex *, double complex *);

extern double simpint(double, double *, long);
extern void diff(double, double *, double *, long);

extern double *alloc_double_vector(long);
extern void free_double_vector(double *);
extern double complex *alloc_complex_vector(long);
extern void free_complex_vector(double complex *);

extern int cfg_init(char *);
extern char *cfg_read(char *);


==> BEC-GP-OMP/c_programs/src/utils/cfg.c <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *
 *    Utility functions for parsing of configuration files.
 */

#include "cfg.h"

/**
 *    Configuration file parsing.
 *    cfg_file - stands for a configuration file, which is supplied on
 *    a command line
 */
int cfg_init(char *cfg_file) {
   FILE *file;
   char buf[256];

   file = fopen(cfg_file, "r");
   if (! file) return 0;

   cfg_size = 0;
   while (fgets(buf, 256, file) != NULL) {
      if (sscanf(buf, "%s = %s", cfg_key[cfg_size], cfg_val[cfg_size]) == 2) cfg_size ++;
   }

   fclose(file);
   return cfg_size;
}

/**
 *    Configuration property value
 *    key - property
 */
char *cfg_read(char *key) {
   int i;

   for(i = 0; i < cfg_size; i ++)
      if (! strcmp(key, cfg_key[i])) return cfg_val[i];

   return NULL;
}


==> BEC-GP-OMP/c_programs/src/utils/cfg.h <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>

int cfg_size;
char cfg_key[256][256], cfg_val[256][256];
 
int cfg_init(char *);
char *cfg_read(char *);


==> BEC-GP-OMP/c_programs/src/utils/diffint.c <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    Utility functions for integration (Simson's rule) and differentiation.
 */

#include "diffint.h"

/**
 *    Spatial 1D integration with Simpson's rule.
 *    h - space step
 *    f - array with the function values
 *    N - number of integration points
 */
double simpint(double h, double *f, long N) {
   long cnti;
   double sum, sumi, sumj, sumk;
   
   sumi = 0.; sumj = 0.; sumk = 0.;

   for(cnti = 1; cnti < N - 1; cnti += 2) {
      sumi += f[cnti];
      sumj += f[cnti - 1];
      sumk += f[cnti + 1];
   }
   
   sum = sumj + 4. * sumi + sumk;
   if(N % 2 == 0) sum += (5. * f[N - 1] + 8. * f[N - 2] - f[N - 3]) / 4.;

   return sum * h / 3.;
}

/**
 *    Richardson extrapolation formula for calculation of space
 *    derivatives.
 *    h  - space step
 *    f  - array with the function values
 *    df - array with the first derivatives of the function
 *    N  - number of space mesh points
 */
void diff(double h, double *f, double *df, long N) {
   long cnti;
   
   df[0] = 0.;
   df[1] = (f[2] - f[0]) / (2. * h);
   
   for(cnti = 2; cnti < N - 2; cnti ++) {
      df[cnti] = (f[cnti - 2] - 8. * f[cnti - 1] + 8. * f[cnti + 1] - f[cnti + 2]) / (12. * h); 
   }
   
   df[N - 2] = (f[N - 1] - f[N - 3]) / (2. * h);
   df[N - 1] = 0.;
   
   return;
}


==> BEC-GP-OMP/c_programs/src/utils/diffint.h <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>

double simpint(double, double *, long);
void diff(double, double *, double *, long);


==> BEC-GP-OMP/c_programs/src/utils/mem.c <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 *    
 *    Utility functions for allocation/deallocation of memory.
 */

#include "mem.h"

/**
 *    Double vector allocation
 */
double *alloc_double_vector(long Nx) {
   double *vector;
   
   if((vector = (double *) malloc((size_t) (Nx * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the vector.\n");
      exit(EXIT_FAILURE);  
   }
   
   return vector;
}

/**
 *    Complex vector allocation
 */
double complex *alloc_complex_vector(long Nx) {
   double complex *vector;
   
   if((vector = (double complex *) malloc((size_t) (Nx * sizeof(double complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the vector.\n");
      exit(EXIT_FAILURE);  
   }
   
   return vector;
}

/**
 *    Double matrix allocation
 */
double **alloc_double_matrix(long Nx, long Ny) {
   long cnti;
   double **matrix;
   
   if((matrix = (double **) malloc((size_t) (Nx * sizeof(double *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);  
   }
   if((matrix[0] = (double *) malloc((size_t) (Nx * Ny * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);  
   }
   for(cnti = 1; cnti < Nx; cnti ++)
      matrix[cnti] = matrix[cnti - 1] + Ny;
   
   return matrix;
}

/**
 *    Complex matrix allocation
 */
double complex **alloc_complex_matrix(long Nx, long Ny) {
   long cnti;
   double complex **matrix;
   
   if((matrix = (double complex **) malloc((size_t) (Nx * sizeof(double complex *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);  
   }
   if((matrix[0] = (double complex *) malloc((size_t) (Nx * Ny * sizeof(double complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the matrix.\n");
      exit(EXIT_FAILURE);  
   }
   for(cnti = 1; cnti < Nx; cnti ++)
      matrix[cnti] = matrix[cnti - 1] + Ny;
   
   return matrix;
}

/**
 *    Double tensor allocation
 */
double ***alloc_double_tensor(long Nx, long Ny, long Nz) {
   long cnti, cntj;
   double ***tensor;
   
   if((tensor = (double ***) malloc((size_t) (Nx * sizeof(double **)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0] = (double **) malloc((size_t) (Nx * Ny * sizeof(double *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0][0] = (double *) malloc((size_t) (Nx * Ny * Nz * sizeof(double)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   for(cntj = 1; cntj < Ny; cntj ++)
      tensor[0][cntj] = tensor[0][cntj-1] + Nz;
   for(cnti = 1; cnti < Nx; cnti ++) {
      tensor[cnti] = tensor[cnti - 1] + Ny;
      tensor[cnti][0] = tensor[cnti - 1][0] + Ny * Nz;
      for(cntj = 1; cntj < Ny; cntj ++)
         tensor[cnti][cntj] = tensor[cnti][cntj - 1] + Nz;
   }
   
   return tensor;
}

/**
 *    Complex tensor allocation
 */
double complex ***alloc_complex_tensor(long Nx, long Ny, long Nz) {
   long cnti, cntj;
   double complex ***tensor;
   
   if((tensor = (double complex ***) malloc((size_t) (Nx * sizeof(double complex **)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0] = (double complex **) malloc((size_t) (Nx * Ny * sizeof(double complex *)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   if((tensor[0][0] = (double complex *) malloc((size_t) (Nx * Ny * Nz * sizeof(double complex)))) == NULL) {
      fprintf(stderr, "Failed to allocate memory for the tensor.\n");
      exit(EXIT_FAILURE);
   }
   for(cntj = 1; cntj < Ny; cntj ++)
      tensor[0][cntj] = tensor[0][cntj-1] + Nz;
   for(cnti = 1; cnti < Nx; cnti ++) {
      tensor[cnti] = tensor[cnti - 1] + Ny;
      tensor[cnti][0] = tensor[cnti - 1][0] + Ny * Nz;
      for(cntj = 1; cntj < Ny; cntj ++)
         tensor[cnti][cntj] = tensor[cnti][cntj - 1] + Nz;
   }
   
   return tensor;
}

/**
 *    Free double vector
 */
void free_double_vector(double *vector) {
   free((char *) vector);
}

/**
 *    Free complex vector
 */
void free_complex_vector(double complex *vector) {
   free((char *) vector);
}

/**
 *    Free double matrix
 */
void free_double_matrix(double **matrix) {
   free((char *) matrix[0]);
   free((char *) matrix);
}

/**
 *    Free complex matrix
 */
void free_complex_matrix(double complex **matrix) {
   free((char *) matrix[0]);
   free((char *) matrix);
}

/**
 *    Free double tensor
 */
void free_double_tensor(double ***tensor) {
   free((char *) tensor[0][0]);
   free((char *) tensor[0]);
   free((char *) tensor);
}

/**
 *    Free complex tensor
 */
void free_complex_tensor(double complex ***tensor) {
   free((char *) tensor[0][0]);
   free((char *) tensor[0]);
   free((char *) tensor);
}


==> BEC-GP-OMP/c_programs/src/utils/mem.h <==
/**   
 *    BEC-GP-OMP codes are developed and (c)opyright-ed by:
 *  
 *    Luis E. Young-S., Sadhan K. Adhikari
 *    (UNESP - Sao Paulo State University, Brazil)
 *  
 *    Paulsamy Muruganandam
 *    (Bharathidasan University, Tamil Nadu, India)
 *
 *    Dusan Vudragovic, Antun Balaz
 *    (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
 *
 *    Public use and modification of this code are allowed provided that the 
 *    following three papers are cited:
 *
 *    [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209.
 *    [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
 *    [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
 *
 *    The authors would be grateful for all information and/or comments
 *    regarding the use of the code.
 */

#include <stdio.h>
#include <stdlib.h>
#include <complex.h>

double *alloc_double_vector(long);
double complex *alloc_complex_vector(long);
double **alloc_double_matrix(long, long);
double ***alloc_double_tensor(long, long, long);
double complex ***alloc_complex_tensor(long, long, long);

void free_double_vector(double *);
void free_complex_vector(double complex *);
void free_double_matrix(double **);
void free_double_tensor(double ***);
void free_complex_tensor(double complex ***);


==> BEC-GP-OMP/f_programs/src/imag1d.f90 <==
!#  File name : imag1d.f90	!# Last modified : 14 Mar 2016
!#  Fortran program for Gross-Pitaevskii equation in one-dimensional 
!#  harmonic trap by imaginary time propagation (Fortran 90/95 Version).
!
!# BEC-GP-OMP codes are developed and (c)opyright-ed by:
!#
!# Luis E. Young-S., Sadhan K. Adhikari
!# (UNESP - Sao Paulo State University, Brazil)
!#
!# Paulsamy Muruganandam
!# (Bharathidasan University, Tamil Nadu, India)
!#
!# Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
!#
!# Public use and modification of this code are allowed provided that the
!# following three papers are cited:
!#
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209. 
!# [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the code.
!
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -V -mcmodel medium -shared-intel 
!
!# (2) GNU Fortran (gfortran)
! gfortran -O3 -fopenmp 
!
MODULE COMM_DATA
! N : Number of space mesh points
  INTEGER, PARAMETER :: N = 8000, N2 = N/2, NX = N-1
! NSTP : Number of iterations to introduce the nonlinearity. 
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
  INTEGER, PARAMETER :: NSTP = 0, NPAS = 200000, NRUN = 20000
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : N, PI
  REAL (8), PARAMETER :: AHO = 1.D-6     		! Unit of length (l = 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO	  ! Bohr radius (scaled with AHO)
!
  REAL (8), PARAMETER :: DX = 0.0025D0, DT = 0.00002D0	! DX : Space step and DT : Time step
  INTEGER, PARAMETER  :: NATOMS = 2000			! Number of ATOMS
  REAL (8), PARAMETER :: AS = 74.103248D0*Bohr_a0	! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAMMA = 1.D0			! Parameter of trap
  REAL (8), PARAMETER :: DRHO = 0.5D0, DRHO2 = DRHO * DRHO	  ! DRHO = AH0/SQRT(KAPPA*LAMBDA) : Transverse trap parameter 
!
  REAL (8), PARAMETER :: G_1D = 4.D0*PI*AS*NATOMS/(2.D0*PI*DRHO2) ! G_1D : Nonlinearity in the one-dimensional GP equation
  REAL (8), PARAMETER :: G_3D = G_1D*2.D0*PI*DRHO2	! G_3D : Three-dimensional nonlinearity 
!
! OPTION   decides which equation to be solved.
! OPTION=1 Solves -psi_xx+V(x)psi+G_1D|psi|^2 psi=i psi_t
! OPTION=2 Solves [-psi_xx+V(x)psi]/2+G_1D|psi|^2 psi=i psi_t
  INTEGER, PARAMETER :: OPTION = 2
! X(0:N):Space mesh, V(0:N):Potential, CP(0:N):Wave function 
  REAL (8), DIMENSION(0:N) :: X, X2, V, CP
  REAL (8) :: XOP, G
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : N
  REAL (8), DIMENSION(0:N) :: CAL, CGA
  REAL (8) :: CAIPM
END MODULE CN_DATA

PROGRAM GROSS_PITAEVSKII_SSCN_1D
  USE COMM_DATA
  USE GPE_DATA
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ Interface Blocks -----------------------
 INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCULATE_TRAP()
    END SUBROUTINE CALCULATE_TRAP
  END INTERFACE
!------------------------
 INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE LU(CP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
    END SUBROUTINE LU
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE RAD(CP2, RMS)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP2
      REAL (8), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE 
!------------------------
  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!------------------------ INTERFACE BLOCKS -----------------------
  INTEGER :: K
  REAL (8) :: ZNORM, MU, RMS, EN, T1, T2
  REAL (8), DIMENSION(0:N) :: CP2
  REAL (8) :: GSTP  
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
!
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!  
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE()
!
  OPEN(7, FILE = 'imag1d-out.txt')
  WRITE(7,900) OPTION 
  WRITE(7,*) 
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0 
  WRITE(7,910) G_3D
  WRITE(7,903) G_1D
  WRITE(7,904) GAMMA
  WRITE(7,909) DRHO
  WRITE(7,*)
  WRITE(7,905) N
  WRITE(7,906) DX
  WRITE(7,907) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
  WRITE(7,*)
  900 FORMAT(' Imaginary time propagation 1d,   OPTION = ',I3 )
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0')
  910 FORMAT('  Nonlinearity G_3D =',F16.7)
  903 FORMAT('  Nonlinearity G_1D =',F16.7)
  904 FORMAT('  Parameter of trap: GAMMA =',F7.2)
  909 FORMAT('  Transverse trap parameter =',F7.3)
  905 FORMAT(' # Space Stp:  N = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
!
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! NORM() calculates and restore normalization.
  CALL NORM(CP, ZNORM)
! CHEM() calculates the chemical potential MU and energy EN.
  CALL CHEM(CP, MU, EN)
  CP2 = CP * CP
! RAD() calculates the r.m.s radius RMS.
  CALL RAD(CP2, RMS)
!
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)  
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2) 
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 6X, '<x>', 6X, '|Psi(0)|^2')   
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.6, 2F11.5)
!
!   OPEN(1, FILE = 'imag1d-den-init.txt')
!    CALL WRITE_DENSITY(1, CP2)
!   CLOSE(1)
!
  IF (NSTP /= 0) THEN
    GSTP =  XOP * G_1D / DFLOAT(NSTP)    
    G = 0.D0
    DO K = 1, NSTP ! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU(CP, DT)	! CALCNU() performs time propagation with non-derivative parts.
      CALL LU(CP)		! LU() performs the time iteration with space derivative alone.
      CALL NORM(CP, ZNORM)
    END DO
    CALL CHEM(CP, MU, EN)
    CP2 = CP * CP
    CALL RAD(CP2, RMS)
    WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
    1005 FORMAT('After NSTP iter.:',F8.4, 2F12.6, 2F11.5)
!
!    OPEN(2, FILE = 'imag1d-den-nstp.txt')
!     CALL WRITE_DENSITY(2, CP2)
!    CLOSE(2)
!
  ELSE
    G = XOP * G_1D
  END IF
!
  DO K = 1, NPAS ! NPAS iterations transient
    CALL CALCNU(CP, DT)
    CALL LU(CP)
    CALL NORM(CP, ZNORM)
  END DO
  IF(NPAS /= 0)THEN    
    CALL CHEM(CP, MU, EN)
    CP2 = CP * CP
    CALL RAD(CP2, RMS)
    WRITE (7, 1008) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
    1008 FORMAT('After NPAS iter.:',F8.4, 2F12.6, 2F11.5)
!
!    OPEN(3, FILE = 'imag1d-den-npas.txt')
!     CALL WRITE_DENSITY(3, CP2)
!    CLOSE(3)
!
  END IF
!
  DO K = 1, NRUN ! NRUN iterations to check convergence
    CALL CALCNU(CP, DT)
    CALL LU(CP)
    CALL NORM(CP, ZNORM)
  END DO
  IF(NRUN /= 0)THEN    
    CALL CHEM(CP, MU, EN)
    CP2 = CP * CP 
    CALL RAD(CP2, RMS)
    WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
    1006 FORMAT('After NRUN iter.:',F8.4, 2F12.6, 2F11.5)
  END IF
!
    OPEN(4, FILE = 'imag1d-den.txt')
      CALL WRITE_DENSITY(4, CP2)
    CLOSE(4)
!  
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7, 1001)  
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time:', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time:', INT(T2-T1), ' seconds' 
  CLOSE (7)
!
END PROGRAM GROSS_PITAEVSKII_SSCN_1D

SUBROUTINE INITIALIZE()
! Routine that initializes the constant and variables
! Calculates the initial wave function CP
  USE COMM_DATA, ONLY : N, N2, PI
  USE GPE_DATA, ONLY : GAMMA, DX, X, X2, CP 
  IMPLICIT NONE
  REAL (8) :: PI4
  INTEGER :: J 
!
  PI4 = SQRT(SQRT(PI/GAMMA))
  FORALL (J=0:N) X(J) = (J-N2)*DX
  X2 = X*X
  CP = EXP(-X2*GAMMA/2.D0)/PI4
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
! Routine that  initializes the harmonic oscillator potential V.
  USE GPE_DATA, ONLY : XOP, X2, V, GAMMA
  IMPLICIT NONE
!
    V = GAMMA**2*X2
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF() 
! Calculates the coefficients needed in subroutine lu.
  USE COMM_DATA, ONLY :  NX
  USE GPE_DATA, ONLY : DX, DT   
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: J
  REAL (8) :: DX2, CAI0
!
  DX2 = DX*DX
  CAIPM = -DT/(2.D0*DX2)
  CAI0 = 1.D0 + DT/DX2
  CAL(NX) = 0.D0
  CGA(NX) = -1.D0/CAI0
  DO J = NX, 1, -1
     CAL(J-1) = CGA(J)*CAIPM
     CGA(J-1) = -1.D0/(CAI0+CAIPM*CAL(J-1))      
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
! Solves the partial differential equation with the potential and the
! nonlinear term.
  USE COMM_DATA, ONLY : N, NX
  USE GPE_DATA, ONLY : V, G
  IMPLICIT NONE
!-------------------------------------------------
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: P2, TMP1D, DP
!
  P2 = CP * CP
  TMP1D = DT*(V + G*P2)
!  
  CP = CP*EXP(-TMP1D)
END SUBROUTINE CALCNU

SUBROUTINE LU(CP)
! Solves the partial differential equation only with the space
! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : N, NX
  USE CN_DATA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), DIMENSION(0:SIZE(CP)-2) :: CBE
  REAL (8) :: CXX
  INTEGER :: I
!
  CBE(NX) = CP(N)
  DO I = NX, 1, -1
     CXX = CP(I)-(CP(I+1)-2.D0*CP(I)+CP(I-1))*CAIPM
     CBE(I-1) = CGA(I)*(CAIPM*CBE(I)-CXX)
  END DO
!-----------------------------
! Boundary condition reflecting:
   CP(0) = 0.D0
   DO I = 0, NX-1
      CP(I+1) = CAL(I)*CP(I) + CBE(I)
   END DO
   CP(N) = 0.D0
!-----------------------------
END SUBROUTINE LU

SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to unity.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DX
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
  !----------------------------------------------------------------------
   INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
  !----------------------------------------------------------------------
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: P2
!
  P2 = CP * CP
  ZNORM = SQRT(SIMP(P2, DX))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(CP2, RMS)
!  Calculates the root mean square size RMS 
  USE COMM_DATA, ONLY : N 
  USE GPE_DATA, ONLY : DX, X2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP2
  REAL (8), INTENT(OUT) :: RMS
!----------------------------------------------------------------------      
   INTERFACE
    FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------      
  REAL (8), DIMENSION(0:SIZE(CP2)-1) :: P2
!
  P2 = X2*CP2
  RMS = SQRT(SIMP(P2, DX))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
! Calculates the chemical potential MU and energy EN.  CP is the wave
! function, V is the potential and G is the nonlinearity. 
  USE COMM_DATA, ONLY : N,NX
  USE GPE_DATA, ONLY : DX, V, G 
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!----------------------------------------------------------------------
   INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: TMP1D, P2, DP2, GP2
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: DCP, DP,  EMP1D
!
  DCP = DIFF(CP, DX)
  DP2 = DCP*DCP
  P2 = CP * CP
  GP2 = G * P2
!   
      TMP1D = (V + GP2 )*P2 + DP2
      EMP1D = (V + GP2/2.D0)*P2 + DP2    
!  
  MU = SIMP(TMP1D, DX)
  EN = SIMP(EMP1D, DX)
END SUBROUTINE CHEM

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX)  RESULT (DP)
! Computes the first derivative DP of P using
! Richardson extrapolation formula. The derivative at the  
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF

SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : X
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:), INTENT(IN) :: U2
  INTEGER :: I
!
  DO I = 0, N
    WRITE(FUNIT, 999) X(I), U2(I)
  END DO
  999 FORMAT(F12.4, E17.7E3)
END SUBROUTINE WRITE_DENSITY

!# File name : imag1d.f90


==> BEC-GP-OMP/f_programs/src/imag2d.f90 <==
!#  File name : imag2d.f90	!# Last modified : 14 Mar 2016
!#  Fortran program for Gross-Pitaevskii equation in two-dimensional 
!#  anisotropic trap by imaginary time propagation (Fortran 90/95 Version)
!
!# BEC-GP-OMP codes are developed and (c)opyright-ed by:
!#
!# Luis E. Young-S., Sadhan K. Adhikari
!# (UNESP - Sao Paulo State University, Brazil)
!#
!# Paulsamy Muruganandam
!# (Bharathidasan University, Tamil Nadu, India)
!#
!# Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
!#
!# Public use and modification of this code are allowed provided that the 
!# following three papers are cited:
!#
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209. 
!# [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the code.
!
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -V -mcmodel medium -shared-intel 
!
!# (2) GNU Fortran (gfortran)
! gfortran -O3 -fopenmp -fno-automatic
!                                                                                 
MODULE COMM_DATA
! NX, NY : Number of space mesh points (X and Y)  
  INTEGER, PARAMETER :: NX = 500, NXX = NX-1, NX2 = NX/2 ! No. of X steps
  INTEGER, PARAMETER :: NY = 500, NYY = NY-1, NY2 = NY/2 ! No. of Y steps
! NSTP : Number of iterations to introduce the nonlinearity. 
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
  INTEGER, PARAMETER :: NSTP = 0, NPAS = 30000 , NRUN = 5000
  REAL (8), PARAMETER :: PI = 3.14159265358979D0, SQR_2PI = 2.506628274631D0
  INTEGER, PARAMETER :: NN = NX*NY
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY, SQR_2PI, PI
  REAL (8), PARAMETER :: AHO = 1.D-6     		  ! Unit of length (l= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO  ! Bohr radius (scaled with AHO)
!  
  REAL (8), PARAMETER :: DX = 0.02D0, DY = 0.02D0, DT = 0.0001D0 ! DX, DY : Space step and DT : Time step
  INTEGER, PARAMETER  :: NATOMS = 500			  ! Number of Atoms
  REAL (8), PARAMETER :: AS = 94.601418D0*Bohr_a0	  ! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAMMA = 1.D0, NU = 2.D0	  ! GAMMA and NU : Parameteres of Trap
  REAL (8), PARAMETER :: D_Z = 1.D0			  ! D_Z : Axial Gaussian Width = l/SQRT(LAMBDA)
! 
  REAL (8), PARAMETER :: G_2D = 4.D0*PI*AS*NATOMS/(SQR_2PI*D_Z)	! G_2D : Nonlinearity in the two-dimensional GP equation
  REAL (8), PARAMETER :: G_3D = G_2D*SQR_2PI*D_Z		! G_3D : Three-dimensional nonlinearity 
!
! OPTION   decides which equation to be solved.
! OPTION=1 Solves -psi_xx-psi_yy+V(x,y)psi+G_2D|psi|^2 psi=i psi_t
! OPTION=2 Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G_2D|psi|^2 psi=i psi_t
  INTEGER, PARAMETER :: OPTION = 2 
! X(0:NX), Y(0:NY): Space mesh, V(0:NX,0:NY) : Potential, CP(0:NX,0:NY): Wave function 
  REAL (8), DIMENSION(0:NX, 0:NY) :: V, R2, CP
  REAL (8), DIMENSION(0:NX) :: X, X2
  REAL (8), DIMENSION(0:NY) :: Y, Y2
  REAL (8) :: G, XOP, SQ2PI_DZ 
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY
  REAL (8), DIMENSION(0:NX) :: CALA, CGAA
  REAL (8), DIMENSION(0:NY) :: CALB, CGAB
  REAL (8) :: CT0X, CT0Y
  REAL (8) :: CA0, CB0, CA0R, CB0R
END MODULE CN_DATA 

 PROGRAM GROSS_PITAEVSKII_SSCN_2D
   USE COMM_DATA, ONLY : NX, NY, NX2, NY2, NSTP, NPAS, NRUN
   USE GPE_DATA
   IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
   INTERFACE 
     SUBROUTINE INITIALIZE(CP)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE INITIALIZE
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE CALCULATE_TRAP()
     END SUBROUTINE CALCULATE_TRAP
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE COEF()
       IMPLICIT NONE
     END SUBROUTINE COEF
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE CALCNU(CP, DT)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(IN) :: DT
     END SUBROUTINE CALCNU
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE LUX(CP)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE LUX
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE LUY(CP)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE LUY
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE NORM(CP, ZNORM)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(OUT) :: ZNORM
     END  SUBROUTINE NORM
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE RAD(CP2, RMS)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP2
   REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
     END  SUBROUTINE RAD
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE CHEM(CP, MU, EN)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP
       REAL (8), INTENT(OUT) :: MU, EN
     END  SUBROUTINE CHEM
   END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE DENSITY_1DX(FUNIT, U2, DE1DX)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
    END  SUBROUTINE DENSITY_1DX
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE DENSITY_1DY(FUNIT, U2, DE1DY)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
    END  SUBROUTINE DENSITY_1DY
  END INTERFACE
!------------------------ END INTERFACE BLOCKS -------------------
  INTEGER :: K
  REAL (8) :: ZNORM,  MU, EN
  REAL (8), DIMENSION(0:NX, 0:NY) :: CP2
!  <x> = RMS(1), <y> = RMS(2), <rho> = RMS(3)
  REAL (8), DIMENSION(3) :: RMS
  REAL (8) :: GSTP, T1, T2  
  REAL (8), DIMENSION(0:NX) :: DEN1X
  REAL (8), DIMENSION(0:NY) :: DEN1Y
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!  
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
!
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE(CP)
!
  OPEN(7, FILE = 'imag2d-out.txt')
  OPEN(4, FILE = 'imag2d-rms.txt')
! 
  WRITE(7,900) OPTION 
  WRITE(4,900) OPTION
  WRITE(7,*) 
  WRITE(4,*) 
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0 
  WRITE(7,910) G_3D 
  WRITE(7,903) G_2D 
  WRITE(7,904) GAMMA, NU
  WRITE(7,909) D_Z
  WRITE(7,*)
  WRITE(7,905) NX, NY
  WRITE(7,906) DX, DY 
  WRITE(7,907) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
  WRITE(7,*)
  900 FORMAT(' Imaginary time propagation 2d,   OPTION = ',I3 )
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0 ')
  910 FORMAT('  Nonlinearity G_3D =',F16.7 )
  903 FORMAT('  Nonlinearity G_2D =',F16.7 )
  904 FORMAT('  Parameters of trap: GAMMA =',F7.2, ', NU =',F7.2)
  909 FORMAT('  Axial trap parameter =',F7.3)
  905 FORMAT(' # Space Stp: NX = ', I8, ', NY = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6, ', DY = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
! 
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
 
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
 
! NORM() calculates norm and restores normalization.
  CALL NORM(CP, ZNORM)
 
! CHEM() calculates the chemical potential MU and energy EN.
  CALL CHEM(CP, MU, EN)
  CP2 = CP * CP 
! RAD() calculates the r.m.s radius RMS.
  CALL RAD(CP2, RMS) 
!
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
  WRITE (4, 1001)
  WRITE (4, 1012)
  WRITE (4, 1001)
  WRITE (4, 1013) RMS(1:3)
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 4X, '<rho>', 3X, '|Psi(0,0)|^2')
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.6, 2F11.5)
  1012 FORMAT ('Values of rms size:', 8X, '<x>', 13X, '<y>', 13X, '<rho>')
  1013 FORMAT (11X, 'Initial:', F14.5, 2F16.5)
!
!   OPEN(21, FILE = 'imag2d-den-init.txt')
!   OPEN(11, FILE = 'imag2d-den-init1d_x.txt')
!   OPEN(12, FILE = 'imag2d-den-init1d_y.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CALL DENSITY_1DX(11, CP2, DEN1X)
!   CALL DENSITY_1DY(12, CP2, DEN1Y)
!   CLOSE(21)
!   CLOSE(11)
!   CLOSE(12)
!   
  IF(NSTP /= 0)THEN
    GSTP =  XOP * G_2D / DFLOAT(NSTP)   
    G = 0.D0
    DO K = 1, NSTP ! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU(CP, DT)	! CALCNU() performs time propagation with non-derivative parts.
      CALL LUX(CP)		! LU() performs the time iteration with space derivative alone.
      CALL LUY(CP)
      CALL NORM(CP,ZNORM)
    END DO
    CALL CHEM(CP, MU, EN)
    CP2 = CP * CP
    CALL RAD(CP2, RMS)
    WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
    WRITE (4, 1015) RMS(1:3)
    1005 FORMAT('After NSTP iter.:', F8.4, 2F12.6, 2F11.5)
    1015 FORMAT (2X, 'After NSTP iter.:', F14.5, 2F16.5)
!
!   OPEN(21, FILE = 'imag2d-den-nstp.txt')
!   OPEN(11, FILE = 'imag2d-den-nstp1d_x.txt')
!   OPEN(12, FILE = 'imag2d-den-nstp1d_y.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CALL DENSITY_1DX(11, CP2, DEN1X)
!   CALL DENSITY_1DY(12, CP2, DEN1Y)
!   CLOSE(21)
!   CLOSE(11)
!   CLOSE(12)
! 
  ELSE
     G = XOP * G_2D
  END IF
!
  DO K = 1, NPAS ! NPAS iterations transient
    CALL CALCNU(CP, DT)
    CALL LUX(CP)
    CALL LUY(CP)
    CALL NORM(CP,ZNORM)
  END DO
  IF(NPAS /= 0)THEN     
    CALL CHEM(CP, MU, EN)
    CP2 = CP*CP
    CALL RAD(CP2, RMS)
    WRITE (7, 1007) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
    WRITE (4, 1017) RMS(1:3)
    1007 FORMAT('After NPAS iter.:',F8.4, 2F12.6, 2F11.5)
    1017 FORMAT (2X, 'After NPAS iter.:', F14.5, 2F16.5)
!
!    OPEN(21, FILE = 'imag2d-den-npas.txt')
!    OPEN(11, FILE = 'imag2d-den-npas1d_x.txt')
!    OPEN(12, FILE = 'imag2d-den-npas1d_y.txt')
!    CALL WRITE_DENSITY(21, CP2)
!    CALL DENSITY_1DX(11, CP2, DEN1X)
!    CALL DENSITY_1DY(12, CP2, DEN1Y)
!    CLOSE(21)
!    CLOSE(11)
!    CLOSE(12)
!   
  END IF
!  
  DO K = 1, NRUN ! NRUN iterations to check convergence
    CALL CALCNU(CP, DT)
    CALL LUX(CP)
    CALL LUY(CP)
    CALL NORM(CP,ZNORM)
  END DO
  IF(NRUN /= 0)THEN  
    CALL CHEM(CP, MU, EN)
    CP2 = CP*CP
    CALL RAD(CP2, RMS)
    WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
    WRITE (4, 1019) RMS(1:3)
    1006 FORMAT('After NRUN iter.:',F8.4, 2F12.6, 2F11.5)
    1019 FORMAT (2X, 'After NRUN iter.:', F14.5, 2F16.5)
  END IF
! 
    OPEN(21, FILE = 'imag2d-den.txt')
    OPEN(11, FILE = 'imag2d-den1d_x.txt')
    OPEN(12, FILE = 'imag2d-den1d_y.txt')
    CALL WRITE_DENSITY(21, CP2)
    CALL DENSITY_1DX(11, CP2, DEN1X)
    CALL DENSITY_1DY(12, CP2, DEN1Y)
    CLOSE(21)
    CLOSE(11)
    CLOSE(12)
! 
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7, 1001)  
  WRITE (4, 1001)
  CLOSE (4)
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
  CLOSE (7)
!
END PROGRAM GROSS_PITAEVSKII_SSCN_2D

SUBROUTINE INITIALIZE(CP)
  ! Routine that initializes the constant and variables.
  ! Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NX2, NY2, PI
  USE GPE_DATA, ONLY : GAMMA, NU, SQ2PI_DZ, DX, DY, X, X2, Y, Y2, R2 
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), DIMENSION(0:NX,0:NY):: TMP2D
  REAL (8) :: QR_AL
  INTEGER :: I
!
  QR_AL = SQRT(SQRT(GAMMA*NU)/PI)
  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  FORALL (I=0:NY) Y(I) = (I-NY2)*DY
  X2 = X*X
  Y2 = Y*Y
!  
   FORALL (I=0:NX) 
     R2(I,:) = X2(I) + Y2
     TMP2D(I,:) = (GAMMA*X2(I) + NU*Y2)/2.D0
   END FORALL
   CP = QR_AL*EXP(-TMP2D)   
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
  ! Calculates the harmonic oscillator potential term V.
  USE COMM_DATA, ONLY : NX
  USE GPE_DATA, ONLY : XOP, V, X2, Y2, GAMMA, NU   
  IMPLICIT NONE
  INTEGER :: I
  REAL (8) :: GAM2, ANU2
!  
  GAM2 = GAMMA*GAMMA
  ANU2 = NU*NU
  FORALL (I=0:NX) V(I,:) = (GAM2*X2(I) + ANU2*Y2)
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF()
  ! Calculates the coefficients needed in subroutine LUX and LUY. 
  USE COMM_DATA, ONLY : NXX, NYY
  USE GPE_DATA, ONLY : DX, DY, DT
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: DX2, DY2
  REAL (8) :: DXX, DYY
!
  DX2 = DX*DX   ! Generating the Coefficients for the
  DY2 = DY*DY   ! C-N method (to solve the spatial part)           
  DXX = 1.D0/DX2
  DYY = 1.D0/DY2
  CA0 = 1.D0+DT*DXX
  CA0R = 1.D0-DT*DXX
  CB0 = 1.D0+DT*DYY
  CB0R = 1.D0-DT*DYY
!
  CT0X = -DT*DXX/2.D0
  CALA(NXX) = 0.D0
  CGAA(NXX) = -1.D0/CA0
  DO I = NXX, 1, -1
     CALA(I-1) = CT0X*CGAA(I)
     CGAA(I-1) = -1.D0/(CA0+CT0X*CALA(I-1))
  END DO
!
  CT0Y = -DT*DYY/2.D0
  CALB(NYY) = 0.D0
  CGAB(NYY) = -1.D0/CB0
  DO J = NYY, 1, -1
     CALB(J-1) = CT0Y*CGAB(J)
     CGAB(J-1) = -1.D0/(CB0+CT0Y*CALB(J-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
  ! Solves the partial differential equation with the potential and 
  ! the nonlinear term.
  USE COMM_DATA, ONLY : NX, NY, NXX, NYY
  USE GPE_DATA, ONLY : V, G 
  IMPLICIT NONE
!----------------------------------------------------------------------
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:NX,0:NY) :: P2, TMP2D, DP
!
  P2 = CP*CP
  TMP2D = V + G*P2
!  
  CP = CP*EXP(-DT*TMP2D)
END SUBROUTINE CALCNU

SUBROUTINE LUX(CP)
  ! Solves the partial differential equation only with the X-space
  ! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NXX
  USE CN_DATA, ONLY :  CA0R, CT0X, CALA, CGAA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  INTEGER :: I,j
  REAL (8) :: CBE(0:NXX,0:NY), CXX(0:NXX,0:NY)
!   
 DO J=0,NY
  CBE(NXX,J) = CP(NXX,J)
  DO I = NXX, 1, -1
     CXX(I,J) = -CT0X*CP(I+1,J)+CA0R*CP(I,J)-CT0X*CP(I-1,J)
  END DO   
 END DO

 DO J=0,NY
  DO I = NXX, 1, -1
     CBE(I-1,J) = CGAA(I)*(CT0X*CBE(I,J)-CXX(I,J))
  END DO
!-----------------------------
! Boundary condition reflecting 
  CP(0,J) = 0.D0
  DO I = 0, NXX
     CP(I+1,J) = CALA(I)*CP(I,J) + CBE(I,J)
  END DO
  CP(NX,J) = 0.D0
 END DO
!-----------------------------
END SUBROUTINE LUX

SUBROUTINE LUY(CP)
  ! Solves the partial differential equation only with the Y-space
  ! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NYY
  USE CN_DATA, ONLY :  CB0R, CT0Y, CALB, CGAB
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  INTEGER :: J,i
  REAL (8) :: CBE(0:NX,0:NYY), CYY(0:NX,0:NYY)
!  
  DO I=0,NX
   CBE(I,NYY) = CP(I,NYY)
   DO J = NYY, 1, -1
      CYY(I,J) = -CT0Y*CP(I,J+1)+CB0R*CP(I,J)-CT0Y*CP(I,J-1)
   END DO
  END DO
 
  DO I=0,NX
   DO J = NYY, 1, -1
      CBE(I,J-1) = CGAB(J)*(CT0Y*CBE(I,J)-CYY(I,J))
   END DO
!-----------------------------
! Boundary condition reflecting: 
   CP(I,0) = 0.D0
   DO J = 0, NYY
      CP(I,J+1) = CALB(J)*CP(I,J) + CBE(I,J)
   END DO
   CP(I,NY) = 0.D0
  END DO
!-----------------------------
END SUBROUTINE LUY

SUBROUTINE NORM(CP, ZNORM)
  ! Calculates the normalization of the wave function and sets it to unity.
  USE GPE_DATA, ONLY : DX, DY
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
!----------------------------------------------------------------------    
  REAL (8), DIMENSION(0:SIZE(CP,1)-1,0:SIZE(CP,2)-1) :: TMP2D
!
  TMP2D = CP*CP
  ZNORM = SQRT(INTEGRATE(TMP2D, DX, DY))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(P, RMS) 
  ! Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, R2, X2, Y2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(IN) :: P
  REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
!----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
!----------------------------------------------------------------------
  INTEGER :: I,J
  REAL (8), DIMENSION(0:SIZE(P,1)-1,0:SIZE(P,2)-1) :: TMP2D
!
  FORALL(J=0:NY) TMP2D(:,J) = X2*P(:,J)
   RMS(1) = SQRT(INTEGRATE(TMP2D, DX, DY))
  FORALL(I=0:NX) TMP2D(I,:) = Y2*P(I,:)
   RMS(2) = SQRT(INTEGRATE(TMP2D, DX, DY))
  TMP2D = R2*P
   RMS(3) = SQRT(INTEGRATE(TMP2D, DX, DY))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
  ! Calculates the chemical potential MU and energy EN.  CP is the wave
  ! function, V is the potential and G is the nonlinearity.
  USE COMM_DATA, ONLY : NX, NY,NXX,NYY
  USE GPE_DATA, ONLY : DX, DY, V, G 
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
 !-------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: P, DP, DPX, DPY, P2, GP2 
  REAL (8), DIMENSION(0:NX,0:NY) :: DP2, TMP2D, EMP2D  
!
  DO I = 0, NX
    DPY(I,:) = DIFF(CP(I,:), DY)
  END DO
  DO I = 0, NY
    DPX(:,I) = DIFF(CP(:,I), DX)
  END DO
!
  P2 = CP*CP
  GP2 = G*P2
  DP2 = DPX*DPX + DPY*DPY   
! 
  TMP2D = (V + GP2)*P2 + DP2
  EMP2D = (V + GP2/2.D0)*P2 + DP2
!
  MU = INTEGRATE(TMP2D, DX, DY)
  EN = INTEGRATE(EMP2D, DX, DY)
END SUBROUTINE CHEM

FUNCTION INTEGRATE(U, DX, DY) RESULT(RES)
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U
  REAL (8), INTENT (IN) :: DX, DY
  REAL (8) :: RES
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------  
  REAL (8), DIMENSION(0:SIZE(U,1)-1) :: TMP1D
  INTEGER :: I,J,NY,NX
!
  NX = SIZE(U,1)-1 
 
   
 
  FORALL (I = 0:NX) TMP1D(I) = SIMP(U(I,0:), DY)
 
  RES = SIMP(TMP1D, DX)
 
END FUNCTION INTEGRATE

PURE FUNCTION SIMP(F, DX)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: SIMP
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  SIMP = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
  ! Computes the first derivative DP of P using
  ! Richardsonextrapolation formula. The derivative at the  
  ! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF

SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : X, Y
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  INTEGER :: I, J
!
  DO I = 0, NX
     DO J = 0, NY
         WRITE(FUNIT, 999) X(I), Y(J), U2(I,J)
     END DO
     WRITE(FUNIT, *)
  END DO
   999 FORMAT(2F12.4, E17.6E3)
END SUBROUTINE WRITE_DENSITY

SUBROUTINE DENSITY_1DX(FUNIT, U2, DE1DX)
  USE COMM_DATA, ONLY : NX
  USE GPE_DATA, ONLY : X, DY
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I
!
      DO I = 0, NX 
	 DE1DX(I) = SIMP(U2(I,:), DY)
         WRITE(FUNIT, 1001) X(I), DE1DX(I)
      END DO
  1001 FORMAT(F10.2, E17.6E3)
END SUBROUTINE DENSITY_1DX

SUBROUTINE DENSITY_1DY(FUNIT, U2, DE1DY)
  USE COMM_DATA, ONLY : NY
  USE GPE_DATA, ONLY : Y, DX
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: J
!
      DO J = 0, NY 
	 DE1DY(J) = SIMP(U2(:,J), DX)
         WRITE(FUNIT, 1001) Y(J), DE1DY(J)
      END DO
  1001 FORMAT(F10.2, E17.6E3)
END SUBROUTINE DENSITY_1DY

!# File name : imag2d.f90


==> BEC-GP-OMP/f_programs/src/imag3d.f90 <==
!#  File name : imag3d.f90	!# Last modified : 14 Mar 2016
!#  Fortran program for Gross-Pitaevskii equation in three-dimensional 
!#  anisotropic trap by imaginary time propagation (Fortran 90/95 Version)
!
!# BEC-GP-OMP codes are developed and (c)opyright-ed by:
!#
!# Luis E. Young-S., Sadhan K. Adhikari
!# (UNESP - Sao Paulo State University, Brazil)
!#
!# Paulsamy Muruganandam
!# (Bharathidasan University, Tamil Nadu, India)
!#
!# Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
!#
!# Public use and modification of this code are allowed provided that the 
!# following three papers are cited:
!#
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209. 
!# [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the code.
!
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -V -mcmodel medium -shared-intel 
!
!# (2) GNU Fortran (gfortran)
! gfortran -O3 -fopenmp -fno-automatic
!
!Important note: if you encounter segmentation fault erros when running Fortran
!programs on Linux, you should increase the stack size. Running the following
!command should resolve the issue:

!   ulimit -s unlimited          [if you are using bash shell]
!   limit stacksize unlimited    [if you are using csh or tcsh shell]


!
MODULE COMM_DATA
! NX, NY, NZ : Number of space mesh points (X, Y and Z)  
  INTEGER, PARAMETER :: NX = 240, NXX = NX-1, NX2 = NX/2
  INTEGER, PARAMETER :: NY = 200, NYY = NY-1, NY2 = NY/2
  INTEGER, PARAMETER :: NZ = 160, NZZ = NZ-1, NZ2 = NZ/2
! NSTP : Number of iterations to introduce the nonlinearity.
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
  INTEGER, PARAMETER :: NSTP = 0, NPAS = 5000, NRUN = 500
  INTEGER, PARAMETER :: NO_OF_THREADS = 4 ! CPU: Quad Core, Single Socket
  INTEGER, PARAMETER :: NNN = NX*NY*NZ
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY, NZ, PI
  REAL (8), PARAMETER :: AHO = 1.D-6     		 ! Unit of length (= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO ! Bohr radius (scaled with AHO)
!  
  REAL (8), PARAMETER :: DX = 0.05D0, DY = DX, DZ = DX	 ! DX, DY, DZ : SPACE STEPS
  REAL (8), PARAMETER :: DT = 0.0004D0			 ! DT : TIME STEP  
  INTEGER, PARAMETER :: NATOMS = 1000			 ! Number of Atoms
  REAL (8), PARAMETER :: AS = 67.530979D0*Bohr_a0	 ! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAMMA = 1.D0, ANU = 1.414214D0, LAMBDA = 2.D0	! GAMMA, NU, LAMBDA : Parameteres of Trap in x, y and z directions
!   
  REAL (8), PARAMETER :: G0 = 4.D0*PI*AS*NATOMS! 44.907D0		! Three-dimensional nonlinearity 
!
! OPTION decides which equation to be solved.
! OPTION=1 Solves -psi_xx-psi_yy-psi_zz+V(x,y,z)psi+G0|psi|^2 psi =i psi_t
! OPTION=2 Solves [-psi_xx-psi_yy-psi_zz+V(x,y,z)psi]/2+G0|psi|^2 psi =i psi_t
  INTEGER, PARAMETER :: OPTION = 2 
! X(0:NX), Y(0:NY), Z(0:NZ) : Space mesh, V(0:NX,0:NY,0:NZ) : Potential, 
! CP(0:NX,0:NY,0:NZ) : Wave function  
  REAL (8), DIMENSION(0:NX) :: X, X2
  REAL (8), DIMENSION(0:NY) :: Y, Y2
  REAL (8), DIMENSION(0:NZ) :: Z, Z2 
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: V, R2, CP
  REAL (8) :: G,   XOP
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY, NZ
  REAL (8), DIMENSION(0:NX) :: CALA, CGAA
  REAL (8), DIMENSION(0:NY) :: CALB, CGAB
  REAL (8), DIMENSION(0:NZ) :: CALC, CGAC
  REAL (8) :: CT0X, CT0Y, CT0Z
  REAL (8) :: CA0, CB0, CC0, CA0R, CB0R, CC0R
END MODULE CN_DATA 

PROGRAM GROSS_PITAEVSKII_SSCN_3D
  USE COMM_DATA, ONLY : NX, NY, NZ, NX2, NY2, NZ2, NSTP, NPAS, NRUN
  USE GPE_DATA
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ interface blocks -----------------------       
  INTERFACE 
    SUBROUTINE INITIALIZE()
    END SUBROUTINE INITIALIZE
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCULATE_TRAP()
    END SUBROUTINE CALCULATE_TRAP
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE COEF()
    END SUBROUTINE COEF
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE LUX(CP)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUX
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE LUY(CP)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUY
  END INTERFACE
!------------------------ 
  INTERFACE 
    SUBROUTINE LUZ(CP)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUZ
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE RAD(CP2, RMS)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: CP2
      REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END SUBROUTINE CHEM
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE WRITE_2DXY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
    END  SUBROUTINE WRITE_2DXY
  END INTERFACE
!----------------------------
  INTERFACE
    SUBROUTINE WRITE_2DXZ(FUNIT, U2)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
    END  SUBROUTINE WRITE_2DXZ
  END INTERFACE
!----------------------------
  INTERFACE
    SUBROUTINE DEN2DYZ(FUNIT, U2, DE2DYZ)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:,0:), INTENT(OUT) :: DE2DYZ
    END  SUBROUTINE DEN2DYZ
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN1DY(FUNIT, U2, DE1DY)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
    END  SUBROUTINE DEN1DY
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE WRITE_3D(FUNIT, U2)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
    END  SUBROUTINE WRITE_3D
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN1DZ(FUNIT, U2, DE1DZ)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DZ
    END  SUBROUTINE DEN1DZ
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN1DX(FUNIT, U2, DE1DX)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
    END  SUBROUTINE DEN1DX
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN2DXZ(FUNIT, U2, DE2DXZ)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:,0:), INTENT(OUT) :: DE2DXZ
    END  SUBROUTINE DEN2DXZ
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN2DXY(FUNIT, U2, DE2DXY)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:,0:), INTENT(OUT) :: DE2DXY
    END  SUBROUTINE DEN2DXY
  END INTERFACE
!-------------------- END INTERFACE BLOCKS -----------------------
  INTEGER :: K
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: CP2
!  <r> = RMS(1), <x> = RMS(2), <y> = RMS(3), <z> = RMS(4)
  REAL (8), DIMENSION(4) :: RMS
  REAL (8) :: ZNORM, MU, EN, T1, T2 
  REAL (8) :: GSTP  
  REAL (8), DIMENSION(0:NZ) :: DEN1Z 
  REAL (8), DIMENSION(0:NX, 0:NY) :: DEN2XY
  REAL (8), DIMENSION(0:NX) :: DEN1X 
  REAL (8), DIMENSION(0:NX, 0:NZ) :: DEN2XZ
  REAL (8), DIMENSION(0:NY, 0:NZ) :: DEN2YZ
  REAL (8), DIMENSION(0:NY) :: DEN1Y
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!  
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
!
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT 
!  
  OPEN(7, FILE = 'imag3d-out.txt')
  OPEN(4, FILE = 'imag3d-rms.txt')
!
  WRITE(7,900) OPTION
  WRITE(4,900) OPTION
  WRITE(7,*) 
  WRITE(4,*) 
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0 
  WRITE(7,903) G0 
  WRITE(7,904) GAMMA, ANU, LAMBDA
  WRITE(7,*)
  WRITE(7,905) NX, NY, NZ
  WRITE(7,906) DX, DY, DZ
  WRITE(7,907) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
  WRITE(7,*)
  900 FORMAT(' Imaginary time propagation 3D, OPTION =',I3)
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0')
  903 FORMAT('  Nonlinearity G_3D =',F16.7 )
  904 FORMAT('  Parameters of trap: GAMMA =',F7.4, ', NU =',F7.4, ', LAMBDA =',F7.4)
  905 FORMAT(' # Space Stp: NX = ', I8, ', NY = ', I8, ', NZ = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6, ', DY = ', F10.6, ', DZ = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
!
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE()
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! NORM() calculates norm and restores normalization.
  CALL NORM(CP, ZNORM)
! CHEM() calculates the chemical potential MU and energy EN.
  CALL CHEM(CP, MU, EN)
  CP2 = CP*CP
! RAD() calculates the r.m.s radius RMS.
  CALL RAD(CP2, RMS)
!
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2) 
  WRITE (4, 1001)
  WRITE (4, 1012)
  WRITE (4, 1001)
  WRITE (4, 1013) RMS(1:4) 
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 5X, '<r>', 5X, '|Psi(0,0,0)|^2')
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.5, 2F11.5)
  1012 FORMAT ('Values of rms size:', 5X, '<r>', 10X, '<x>', 10X, '<y>', 10X, '<z>')
  1013 FORMAT (11X, 'Initial:', F12.5, 3F13.5)
! 
!    OPEN(31, FILE = 'imag3d-den-init.txt')
!    CALL WRITE_3D(31, CP2)
!    CLOSE(31)
!  
!    OPEN(11, FILE = 'imag3d-den-init1d_z.txt')
!    OPEN(12, FILE = 'imag3d-den-init1d_x.txt')
!    OPEN(13, FILE = 'imag3d-den-init1d_y.txt')
!    CALL DEN1DZ(11, CP2, DEN1Z)
!    CALL DEN1DX(12, CP2, DEN1X)
!    CALL DEN1DY(13, CP2, DEN1Y)
!    CLOSE(11)
!    CLOSE(12)
!    CLOSE(13)
! 
  !OPEN(21, FILE = 'imag3d-den-init2d_xz.txt')
  !OPEN(22, FILE = 'imag3d-den-init2d_xy.txt')
  !OPEN(23, FILE = 'imag3d-den-init2d_yz.txt')
  !CALL DEN2DXZ(21, CP2, DEN2XZ)
  !CALL DEN2DXY(22, CP2, DEN2XY)
  !CALL DEN2DYZ(23, CP2, DEN2YZ)
  !CLOSE(21)
  !CLOSE(22)
  !CLOSE(23)

  !OPEN(32, FILE = 'imag3d-den-init3d_x0z.txt')
  !OPEN(33, FILE = 'imag3d-den-init3d_xy0.txt')
  !CALL WRITE_2DXZ(32, CP2)
  !CALL WRITE_2DXY(33, CP2)
  !CLOSE(32)
  !CLOSE(33)
!
  IF(NSTP /= 0)THEN
    GSTP =  XOP*G0/DFLOAT(NSTP)
    G = 0.D0
   DO K = 1, NSTP ! NSTP iterations to introduce the nonlinearity
     G = G + GSTP
     CALL CALCNU(CP, DT)	! CALCNU() performs time propagation with non-derivative parts.
     CALL LUX(CP)		! LU() performs the time iteration with space derivative alone.
     CALL LUY(CP)
     CALL LUZ(CP)
     CALL NORM(CP, ZNORM)
   END DO
    CALL CHEM(CP, MU, EN)
    CP2 = CP*CP
    CALL RAD(CP2, RMS)
    WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
    WRITE (4, 1015) RMS(1:4)
    1005 FORMAT('After NSTP iter.:', F8.4, 2F12.5, 2F11.5)
    1015 FORMAT (2X, 'After NSTP iter.:', F12.5, 3F13.5)
!
!   OPEN(31, FILE = 'imag3d-den-nstp.txt')
!   CALL WRITE_3D(31, CP2)
!   CLOSE(31)
! 
!   OPEN(11, FILE = 'imag3d-den-nstp1d_z.txt')
!   OPEN(12, FILE = 'imag3d-den-nstp1d_x.txt')
!   OPEN(13, FILE = 'imag3d-den-nstp1d_y.txt')
!   CALL DEN1DZ(11, CP2, DEN1Z)
!   CALL DEN1DX(12, CP2, DEN1X)
!   CALL DEN1DY(13, CP2, DEN1Y)
!   CLOSE(11)
!   CLOSE(12)
!   CLOSE(13)
! 
  !OPEN(21, FILE = 'imag3d-den-nstp2d_xz.txt')
  !OPEN(22, FILE = 'imag3d-den-nstp2d_xy.txt')
  !OPEN(23, FILE = 'imag3d-den-nstp2d_yz.txt')
  !CALL DEN2DXZ(21, CP2, DEN2XZ)
  !CALL DEN2DXY(22, CP2, DEN2XY)
  !CALL DEN2DYZ(23, CP2, DEN2YZ)
  !CLOSE(21)
  !CLOSE(22)
  !CLOSE(23)

  !OPEN(32, FILE = 'imag3d-den-nstp3d_x0z.txt')
  !OPEN(33, FILE = 'imag3d-den-nstp3d_xy0.txt')
  !CALL WRITE_2DXZ(32, CP2)
  !CALL WRITE_2DXY(33, CP2)
  !CLOSE(32)
  !CLOSE(33)
!
  ELSE
     G= XOP*G0
  END IF
!
  DO K = 1, NPAS ! NPAS iterations transient
     CALL CALCNU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     CALL LUZ(CP)
     CALL NORM(CP, ZNORM)
  END DO
  IF(NPAS /= 0)THEN  
    CALL CHEM(CP, MU, EN)
    CP2 = CP*CP
    CALL RAD(CP2, RMS)
    WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
    WRITE (4, 1016) RMS(1:4)
    1006 FORMAT('After NPAS iter.:',F8.4, 2F12.5, 2F11.5)
    1016 FORMAT (2X, 'After NPAS iter.:', F12.5, 3F13.5)
!
!    OPEN(31, FILE = 'imag3d-den-npas.txt')
!    CALL WRITE_3D(31, CP2)
!    CLOSE(31)
! 
!    OPEN(11, FILE = 'imag3d-den-npas1d_z.txt')
!    OPEN(12, FILE = 'imag3d-den-npas1d_x.txt')
!    OPEN(13, FILE = 'imag3d-den-npas1d_y.txt')
!    CALL DEN1DZ(11, CP2, DEN1Z)
!    CALL DEN1DX(12, CP2, DEN1X)
!    CALL DEN1DY(13, CP2, DEN1Y)
!    CLOSE(11)
!    CLOSE(12)
!    CLOSE(13)
! 
   !OPEN(21, FILE = 'imag3d-den-npas2d_xz.txt')
   !OPEN(22, FILE = 'imag3d-den-npas2d_xy.txt')
   !OPEN(23, FILE = 'imag3d-den-npas2d_yz.txt')
   !CALL DEN2DXZ(21, CP2, DEN2XZ)
   !CALL DEN2DXY(22, CP2, DEN2XY)
   !CALL DEN2DYZ(23, CP2, DEN2YZ)
   !CLOSE(21)
   !CLOSE(22)
   !CLOSE(23)

   !OPEN(32, FILE = 'imag3d-den-npas3d_x0z.txt')
   !OPEN(33, FILE = 'imag3d-den-npas3d_xy0.txt')
   !CALL WRITE_2DXZ(32, CP2)
   !CALL WRITE_2DXY(33, CP2)
   !CLOSE(32)
   !CLOSE(33)
!   
  END IF  
!
  DO K = 1, NRUN ! NRUN iterations to check convergence
     CALL CALCNU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     CALL LUZ(CP)
     CALL NORM(CP, ZNORM)
  END DO
  IF(NRUN /= 0)THEN    
  CALL CHEM(CP, MU, EN)
  CP2 = CP*CP
  CALL RAD(CP2, RMS)
  WRITE (7, 1007) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
  WRITE (4, 1017) RMS(1:4)
  1007 FORMAT('After NRUN iter.:',F8.4, 2F12.5, 2F11.5)
  1017 FORMAT (2X, 'After NRUN iter.:', F12.5, 3F13.5)
  END IF 
! 
  OPEN(31, FILE = 'imag3d-den.txt')
  CALL WRITE_3D(31, CP2)
  CLOSE(31)

  OPEN(11, FILE = 'imag3d-den1d_z.txt')
  OPEN(12, FILE = 'imag3d-den1d_x.txt')
  OPEN(13, FILE = 'imag3d-den1d_y.txt')
  CALL DEN1DZ(11, CP2, DEN1Z)
  CALL DEN1DX(12, CP2, DEN1X)
  CALL DEN1DY(13, CP2, DEN1Y)
  CLOSE(11)
  CLOSE(12)
  CLOSE(13)
!
  !OPEN(21, FILE = 'imag3d-den2d_xz.txt')
  !OPEN(22, FILE = 'imag3d-den2d_xy.txt')
  !OPEN(23, FILE = 'imag3d-den2d_yz.txt')
  !CALL DEN2DXZ(21, CP2, DEN2XZ)
  !CALL DEN2DXY(22, CP2, DEN2XY)
  !CALL DEN2DYZ(23, CP2, DEN2YZ)
  !CLOSE(21)
  !CLOSE(22)
  !CLOSE(23)

  !OPEN(32, FILE = 'imag3d-den3d_x0z.txt')
  !OPEN(33, FILE = 'imag3d-den3d_xy0.txt')
  !CALL WRITE_2DXZ(32, CP2)
  !CALL WRITE_2DXY(33, CP2)
  !CLOSE(32)
  !CLOSE(33)
!  
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7, 1001)  
  WRITE (4, 1001)
  CLOSE (4)
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
  CLOSE (7)
!
END PROGRAM GROSS_PITAEVSKII_SSCN_3D

SUBROUTINE INITIALIZE()
!   Routine that initializes the constant and variables
!   Calculates the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NZ, NX2, NY2, NZ2, PI
  USE GPE_DATA, ONLY : DX, DY, DZ, ANU, LAMBDA, GAMMA, &
        X, Y, Z, X2, Y2, Z2, R2, CP
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: TMP3D
  REAL (8) :: SP, PI34	 
  INTEGER :: I, J, K
!
  PI34 = SQRT(PI*SQRT(PI)) ! PI^(3/4)
  SP = PI34 / SQRT(SQRT(ANU * LAMBDA * GAMMA))
!
  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  FORALL (J=0:NY) Y(J) = (J-NY2)*DY
  FORALL (K=0:NZ) Z(K) = (K-NZ2)*DZ
  X2 = X*X
  Y2 = Y*Y
  Z2 = Z*Z
!
  FORALL (J=0:NY, K=0:NZ)
    TMP3D(0:NX,J,K) =  (GAMMA * X2 + ANU * Y2(J) + LAMBDA * Z2(K))
    R2(0:NX,J,K) = X2 + Y2(J) + Z2(K)
  END FORALL
  CP = EXP(-TMP3D/2.D0)/SP
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
! Routine that  initializes the harmonic oscillator potential V.
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : XOP, GAMMA, ANU, LAMBDA, V, X2, Y2, Z2
  IMPLICIT NONE
  INTEGER :: J, K
  REAL (8) :: ANU2, LAM2, GAM2
!
  GAM2 = GAMMA * GAMMA
  ANU2 = ANU * ANU
  LAM2 = LAMBDA * LAMBDA 
  FORALL (J=0:NY, K=0:NZ)
    V(0:NX,J,K) = (GAM2 * X2 + ANU2 * Y2(J) + LAM2 * Z2(K))
  END FORALL
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF()
!  Calculates the coefficients needed in subroutines LUX, LUY, LUZ.      
  USE COMM_DATA, ONLY : NXX, NYY, NZZ
  USE GPE_DATA, ONLY : DX, DY, DZ, DT
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J, K
  REAL (8) :: DX2, DY2, DZ2
  REAL (8) :: DXX, DYY, DZZ
!
  DX2 = DX*DX   ! generating the coefficients for the
  DY2 = DY*DY   ! c-n method (to solve the spatial part)
  DZ2 = DZ*DZ
!     
  DXX = 1.D0/DX2
  DYY = 1.D0/DY2
  DZZ = 1.D0/DZ2
!
  CA0 = 1.D0 + DT*DXX
  CA0R = 1.D0 - DT*DXX
  CB0 = 1.D0 + DT*DYY
  CB0R = 1.D0 - DT*DYY
  CC0 = 1.D0 + DT*DZZ
  CC0R = 1.D0 - DT*DZZ
!
  CT0X = -DT*DXX/2.D0
  CALA(NXX) = 0.D0
  CGAA(NXX) = -1.D0/CA0
  DO I = NXX, 1, -1
     CALA(I-1) = CT0X*CGAA(I)
     CGAA(I-1) = -1.D0/(CA0+CT0X*CALA(I-1))
  END DO
!
  CT0Y = -DT*DYY/2.D0
  CALB(NYY) = 0.D0
  CGAB(NYY) = -1.D0/CB0
  DO J = NYY, 1, -1
     CALB(J-1) = CT0Y*CGAB(J)
     CGAB(J-1) = -1.D0/(CB0+CT0Y*CALB(J-1))
  END DO
!
  CT0Z = -DT*DZZ/2.D0
  CALC(NZZ) = 0.D0
  CGAC(NZZ) = -1.D0/CC0
  DO K = NZZ, 1, -1
     CALC(K-1) = CT0Z*CGAC(K)
     CGAC(K-1) = -1.D0/(CC0+CT0Z*CALC(K-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
!  Solves the partial differential equation with the potential and the
!  nonlinear term.      
  USE COMM_DATA, ONLY : NX, NY, NZ, NXX, NYY, NZZ
  USE GPE_DATA, ONLY : V, G
  IMPLICIT NONE
!-------------------------------------------------
  REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: P2, TMP3D, DP
!
  P2 = CP * CP
  TMP3D = V + G*P2
!
  CP = CP*EXP(-DT*TMP3D)
END SUBROUTINE CALCNU

SUBROUTINE LUX(CP)
!  Solves the partial differential equation only with the X-space
!  derivative term using the Crank-Nicholson method 
  USE COMM_DATA
  USE CN_DATA, ONLY : CA0R, CT0X, CALA, CGAA  
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  INTEGER :: I,J,K
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: CBE,CXX
!  REAL (8), DIMENSION(0:NY,0:NZ) :: CXX
  
  DO J=0,NY
   DO K=0,NZ 
    CBE(NXX,J,K) = CP(NXX,J,K)
    DO I = NXX, 1, -1
       CXX(I,J,K) = -CT0X*CP(I+1,J,K)+CA0R*CP(I,J,K)-CT0X*CP(I-1,J,K)
    END DO
   END DO
  END DO

 DO J=0,NY
  DO K=0,NZ 
   DO I = NXX, 1, -1
     CBE(I-1,J,K) = CGAA(I)*(CT0X*CBE(I,J,K)-CXX(I,J,K))
   END DO
!-----------------------------
! Boundary condition reflecting:
   CP(0,J,K) = 0.D0
   DO I = 0, NXX
      CP(I+1,J,K) = CALA(I)*CP(I,J,K) + CBE(I,J,K)
   END DO
   CP(NX,J,K) = 0.D0
  END DO
 END DO
!-----------------------------
END SUBROUTINE LUX

SUBROUTINE LUY(CP)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA
  USE CN_DATA, ONLY :  CB0R, CT0Y, CALB, CGAB 
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  INTEGER :: J,I,K
  REAL (8) :: CBE(0:NX,0:NY,0:NZ), CYY(0:NX,0:NY,0:NZ)

  DO I=0,NX
   DO K=0,NZ 
    CBE(I,NYY,K) = CP(I,NYY,K)
    DO J = NYY, 1, -1
       CYY(I,J,K) = -CT0Y*CP(I,J+1,K)+CB0R*CP(I,J,K)-CT0Y*CP(I,J-1,K)
    END DO
   END DO
  END DO

  DO I=0,NX
   DO K=0,NZ 
    DO J = NYY, 1, -1
       CBE(I,J-1,K) = CGAB(J)*(CT0Y*CBE(I,J,K)-CYY(I,J,K))
    END DO
!-----------------------------
! Boundary condition reflecting:
    CP(I,0,K) = 0.D0
    DO J = 0, NYY
       CP(I,J+1,K) = CALB(J)*CP(I,J,K) + CBE(I,J,K)
    END DO
    CP(I,NY,K) = 0.D0
   END DO
  END DO
!-----------------------------
END SUBROUTINE LUY

SUBROUTINE LUZ(CP)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA
  USE CN_DATA, ONLY :   CC0R, CT0Z, CALC, CGAC 
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  INTEGER :: K,I,J
  REAL (8) :: CBE(0:NX,0:NY,0:NZ), CZZ(0:NX,0:NY,0:NZ)

  DO I=0,NX
   DO  J=0,NY 
    CBE(I,J,NZZ) = CP(I,J,NZZ)
    DO K = NZZ, 1, -1
       CZZ(I,J,K) = -CT0Z*CP(I,J,K+1)+CC0R*CP(I,J,K)-CT0Z*CP(I,J,K-1)
    END DO
   END DO
  END DO

  DO I=0,NX
   DO J=0,NY 
    DO K = NZZ, 1, -1
       CBE(I,J,K-1) = CGAC(K)*(CT0Z*CBE(I,J,K)-CZZ(I,J,K))
    END DO
!-----------------------------
! Boundary condition reflecting:
    CP(I,J,0) = 0.D0
    DO K = 0, NZZ
       CP(I,J,K+1) = CALC(K)*CP(I,J,K) + CBE(I,J,K)
    END DO
    CP(I,J,NZ) = 0.D0
   END DO
  END DO
!-----------------------------
END SUBROUTINE LUZ

SUBROUTINE NORM(CP, ZNORM)
!  Calculates the normalization of the wave function and sets it to unity.
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : DX, DY, DZ
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!-------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(VALUE)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
      REAL (8), INTENT (IN) :: DX, DY, DZ
      REAL (8) :: VALUE
    END FUNCTION INTEGRATE
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: P2
!
  P2 = CP*CP
  ZNORM = SQRT(INTEGRATE(P2, DX, DY, DZ))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(CP2, R)
!  Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : DX, DY, DZ, X2, Y2, Z2, R2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: CP2
  REAL (8), DIMENSION(:), INTENT(OUT) :: R
!-------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(VALUE)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
      REAL (8), INTENT (IN) :: DX, DY, DZ
      REAL (8) :: VALUE
    END FUNCTION INTEGRATE
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I, J, K
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: TMP3D
!
  TMP3D = R2*CP2
   R(1) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
  FORALL(J=0:NY, K=0:NZ) TMP3D(:,J,K) = X2*CP2(:,J,K)
   R(2) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
  FORALL(I=0:NX, K=0:NZ) TMP3D(I,:,K) = Y2*CP2(I,:,K)
   R(3) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
  FORALL(I=0:NX, J=0:NY) TMP3D(I,J,:) = Z2*CP2(I,J,:)
   R(4) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
END SUBROUTINE RAD

 SUBROUTINE CHEM(CP, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function, V is the potential and G is the nonlinearity.
   USE COMM_DATA, ONLY : NX, NY, NZ, NXX, NYY, NZZ
   USE GPE_DATA, ONLY : DX, DY, DZ, X2, V, G   
   IMPLICIT NONE
   REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: CP
   REAL (8), INTENT(OUT) :: MU, EN
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!-------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(VALUE)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
      REAL (8), INTENT (IN) :: DX, DY, DZ
      REAL (8) :: VALUE
    END FUNCTION INTEGRATE
  END INTERFACE
!-------------------------------------------------
   INTEGER :: I, J, K
   REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: DP, DPX, DPY, DPZ
   REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: P2, GP2,  DP2, TMP3D, EMP3D
!
   DO I = 0, NX; DO J = 0,NY
      DPZ(I,J,0:NZ) = DIFF(CP(I,J,0:NZ), DZ)
   END DO; END DO
   DO I = 0, NX; DO K = 0,NZ
      DPY(I,0:NY,K) = DIFF(CP(I,0:NY,K), DY)
   END DO; END DO
   DO J = 0, NY; DO K = 0,NZ
      DPX(0:NX,J,K) = DIFF(CP(0:NX,J,K), DX)
   END DO; END DO
!
   P2 =  CP * CP
   GP2 = G * P2
   DP2 = DPX*DPX + DPY*DPY + DPZ*DPZ
!
   TMP3D = (V + GP2)*P2 + DP2
   EMP3D = (V + GP2/2.D0)*P2 + DP2
!
   MU = INTEGRATE(TMP3D, DX, DY, DZ)
   EN = INTEGRATE(EMP3D, DX, DY, DZ)
END SUBROUTINE CHEM

FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(RES)
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
  REAL (8), INTENT (IN) :: DX, DY, DZ
  REAL (8) :: RES
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:SIZE(U,1)-1, 0:SIZE(U,2)-1) :: TMP2D
  REAL (8), DIMENSION(0:SIZE(U,1)-1) :: TMP1D
  INTEGER :: I, J, NX, NY 
!
  NX = SIZE(U,1)-1
  NY = SIZE(U,2)-1
  FORALL (I = 0:NX, J = 0:NY) TMP2D(I,J) = SIMP(U(I,J,0:), DZ)
  FORALL (I = 0:NX) TMP1D(I) = SIMP(TMP2D(I,0:), DY)
  RES = SIMP(TMP1D, DX)
END FUNCTION INTEGRATE

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
! Computes the first derivative DP of P using Richardsonextrapolation formula. 
! The derivative at the boundaries are assumed to be zero.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF
 
SUBROUTINE WRITE_3D(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NY, NZ
  INTEGER :: FUNIT
  REAL (8), DIMENSION(0:,0:,0:) :: U2
  INTEGER :: I, J, K
!
  DO I = 0, NX
     DO J = 0, NY
        DO K = 0, NZ
           WRITE(FUNIT, 1000) U2(I,J,K)
        END DO
     END DO
  END DO
   1000 FORMAT(E17.6E3)  
END SUBROUTINE WRITE_3D
 
SUBROUTINE WRITE_2DXY(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NY, NZ2
  USE GPE_DATA, ONLY : X, Y
  INTEGER :: FUNIT
  REAL (8), DIMENSION(0:,0:,0:) :: U2
  INTEGER :: I, J, K
!
  K = NZ2
  DO I = 0, NX
     DO J = 0, NY
        WRITE(FUNIT, 1000) X(I), Y(J), U2(I,J,K)   
     END DO
     WRITE(FUNIT, *)
  END DO
  1000 FORMAT(2F10.2, E17.6E3)
END SUBROUTINE WRITE_2DXY
 
SUBROUTINE WRITE_2DXZ(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NZ, NY2
  USE GPE_DATA, ONLY : X, Z
  INTEGER :: FUNIT
  REAL (8), DIMENSION(0:,0:,0:) :: U2
  INTEGER :: I, J, K
!
  J = NY2
  DO I = 0, NX
     DO K = 0, NZ
        WRITE(FUNIT, 1000) X(I), Z(K), U2(I,J,K)
     END DO
     WRITE(FUNIT, *)
  END DO
  1000 FORMAT(2F10.2, E17.6E3)
END SUBROUTINE WRITE_2DXZ

SUBROUTINE DEN2DXY(FUNIT, U2, DE2DXY)
  USE COMM_DATA, ONLY : NX, NY  
  USE GPE_DATA, ONLY : X,  DZ, Y
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:, 0:), INTENT(OUT) :: DE2DXY
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I, J, FUNIT	
! 
  FORALL (I = 0:NX, J = 0:NY) DE2DXY(I,J) = SIMP(U2(I,J,0:), DZ)
  DO I = 0, NX
   DO J = 0,NY
     WRITE(FUNIT, 1000) X(I),Y(J), DE2DXY(I,J)
   END DO
    WRITE(FUNIT, 1000)
  END DO 
  1000 FORMAT(2F10.2, E17.6E3)
END SUBROUTINE DEN2DXY

SUBROUTINE DEN2DXZ(FUNIT, U2, DE2DXZ)
  USE COMM_DATA, ONLY : NX, NZ  
  USE GPE_DATA, ONLY : X, DY, Z
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:, 0:), INTENT(OUT) :: DE2DXZ
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I, K, FUNIT
!	 
  FORALL (I = 0:NX, K = 0:NZ) DE2DXZ(I,K) = SIMP(U2(I,0:,K), DY)
  DO I = 0, NX
    DO K = 0,NZ
      WRITE(FUNIT, 1000) X(I),Z(K), DE2DXZ(I,K)
    END DO
     WRITE(FUNIT, 1000)
  END DO
  1000 FORMAT(2F10.2, E17.6E3) 
END SUBROUTINE DEN2DXZ

SUBROUTINE DEN2DYZ(FUNIT, U2, DE2DYZ)
  USE COMM_DATA, ONLY : NY, NZ  
  USE GPE_DATA, ONLY : Y, DX, Z
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:, 0:), INTENT(OUT) :: DE2DYZ
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: J, K, FUNIT
!
  FORALL (J = 0:NY, K = 0:NZ) DE2DYZ(J,K) = SIMP(U2(0:,J,K), DX)
  DO J = 0, NY
  DO K = 0,NZ
        WRITE(FUNIT, 1000) Y(J),Z(K), DE2DYZ(J,K)
  END DO
      WRITE(FUNIT, 1000)
  END DO
  1000 FORMAT(2F10.2, E17.6E3) 
END SUBROUTINE DEN2DYZ

SUBROUTINE DEN1DX(FUNIT, U2, DE1DX)
  USE COMM_DATA, ONLY : NX, NZ
  USE GPE_DATA, ONLY : X, DY, DZ 
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:NX, 0:NZ) :: TMP2D
  INTEGER :: I, K, FUNIT	 
!
  FORALL (I = 0:NX, K = 0:NZ) TMP2D(I,K) = SIMP(U2(I,0:,K), DY)
      DO I = 0, NX 
	 DE1DX(I) = SIMP(TMP2D(I,0:), DZ)
         WRITE(FUNIT, 1001) X(I), DE1DX(I)
      END DO
  1001 FORMAT(F10.2, E17.6E3)
END SUBROUTINE DEN1DX

SUBROUTINE DEN1DY(FUNIT, U2, DE1DY)
  USE COMM_DATA, ONLY : NY, NZ
  USE GPE_DATA, ONLY : Y, DX, DZ  
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:NY, 0:NZ) :: TMP2D
  INTEGER :: J, K, FUNIT
!
  FORALL (J = 0:NY, K = 0:NZ) TMP2D(J,K) = SIMP(U2(0:,J,K), DX)
      DO J = 0, NY 
	 DE1DY(J) = SIMP(TMP2D(J,0:), DZ)
         WRITE(FUNIT, 1001) Y(J), DE1DY(J)
      END DO
  1001 FORMAT(F10.2, E17.6E3) 
END SUBROUTINE DEN1DY

SUBROUTINE DEN1DZ(FUNIT, U2, DE1DZ)
  USE COMM_DATA, ONLY : NY, NZ
  USE GPE_DATA, ONLY : Z, DX, DY   
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DZ
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:NY, 0:NZ) :: TMP2D
  INTEGER :: J, K, FUNIT
!
  FORALL (J = 0:NY, K = 0:NZ) TMP2D(J,K) = SIMP(U2(0:,J,K), DX)
      DO K = 0, NZ 
	 DE1DZ(K) = SIMP(TMP2D(0:,K), DY)
         WRITE(FUNIT, 1001) Z(K), DE1DZ(K)
      END DO
  1001 FORMAT(F10.2, E17.6E3)
END SUBROUTINE DEN1DZ

!# File name : imag3d.f90


==> BEC-GP-OMP/f_programs/src/imagaxi.f90 <==
!#  File name : imagaxi.f90	!# Last modified : 14 Mar 2016
!#  Fortran program for Gross-Pitaevskii equation in three-dimensional 
!#  axially-symmetric trap by imaginary time propagation (Fortran 90/95 Version)
!
!# BEC-GP-OMP codes are developed and (c)opyright-ed by:
!#
!# Luis E. Young-S., Sadhan K. Adhikari
!# (UNESP - Sao Paulo State University, Brazil)
!#
!# Paulsamy Muruganandam
!# (Bharathidasan University, Tamil Nadu, India)
!#
!# Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
!#
!# Public use and modification of this code are allowed provided that the 
!# following three papers are cited:
!#
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209. 
!# [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the code.
!
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -V -mcmodel medium -shared-intel 
!
!# (2) GNU Fortran (gfortran)
! gfortran -O3 -fopenmp
!
MODULE COMM_DATA
! NX, NY : Number of space mesh points (X and Y)  
  INTEGER, PARAMETER :: NX = 300, NXX = NX-1 ! No. of X steps
  INTEGER, PARAMETER :: NY = 300, NYY = NY-1, NY2 = NY/2 ! No. of Y steps
! NSTP : Number of iterations to introduce the nonlinearity. 
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
  INTEGER, PARAMETER :: NSTP = 0, NPAS = 100000 , NRUN = 20000
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
  REAL (8), PARAMETER :: AHO = 1.D-6     		 ! Unit of length (l= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO ! Bohr radius (scaled with AHO)
! 
  REAL (8), PARAMETER :: DX = 0.02D0, DY = 0.02D0, DT = 0.00004D0	! DX, DY : Space step and DT : Time step
  INTEGER, PARAMETER  :: NATOMS = 400			 ! Number of Atoms
  REAL (8), PARAMETER :: AS = 70.71602D0*Bohr_a0	 ! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: NU = 1.0D0, LAMBDA = 4.0D0	 ! NU, LAMBDA : Parameteres of Trap
!   
  REAL (8), PARAMETER :: G0 = 4.D0*PI*AS*NATOMS !18.81D0 ! Three-dimensional nonlinearity 
!
! OPTION and XOP decides which equation to be solved. 
  ! OPTION = 1 Solves -psi_xx-psi_yy+V(x,y)psi+G0|psi|^2 psi=i psi_t
  ! OPTION = 2 Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G0|psi|^2 psi=i psi_t
  ! OPTION = 3 Solves -psi_xx-psi_yy+V(x,y)psi/4+G0|psi|^2 psi=i psi_t
  INTEGER, PARAMETER :: OPTION = 2
  REAL (8) :: G, XOP, TPI
! X(0:N), Y(0:N) : Space mesh, V(0:N) : Potential, and 
! CP(0:N) : Wave function 
  REAL (8), DIMENSION(0:NX, 0:NY) :: V, CP
  REAL (8), DIMENSION(0:NX) :: X, X2
  REAL (8), DIMENSION(0:NY) :: Y, Y2
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY
  REAL (8), DIMENSION(0:NX) :: CALX, CGAX, CAIPX
  REAL (8), DIMENSION(1:NX) :: CPX
  REAL (8), DIMENSION(0:NY) :: CALY, CGAY
  REAL (8) :: CAIPMX, CAIPMY
  REAL (8) :: CAI0, CAIM
END MODULE CN_DATA 

PROGRAM GROSS_PITAEVSKII_SSCN_AXI
  USE COMM_DATA, ONLY : NX, NY, NY2, NSTP, NPAS, NRUN
  USE GPE_DATA
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
  INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE LUX(CP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUX
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE LUY(CP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUY
  END INTERFACE
!
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!
  INTERFACE
    SUBROUTINE RAD(CP, RHORMS, ZRMS, RRMS)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: RHORMS, ZRMS, RRMS
    END  SUBROUTINE RAD
  END INTERFACE
!
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE
!------------------------ END INTERFACE BLOCKS -------------------
  INTEGER :: I, J, K
  REAL (8) :: ZNORM, RHORMS, ZRMS, RRMS, MU, EN, TMp
  REAL (8) :: GSTP, T1, T2
 REAL (8), DIMENSION(0:NX,0:NY):: CP2
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE

!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
!  
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
!
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.0D0
    CASE (2)
      XOP = 2.0D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong option', OPTION
      STOP
  END SELECT
!
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE()
!
  OPEN(7, FILE = 'imagaxi-out.txt')
  OPEN(4, FILE = 'imagaxi-rms.txt')
! 
  WRITE(7,900) OPTION 
  WRITE(4,900) OPTION
  WRITE(7,*) 
  WRITE(4,*)
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0 
  WRITE(7,903) G0  
  WRITE(7,904) NU, LAMBDA
  WRITE(7,*)
  WRITE(7,905) NX, NY
  WRITE(7,906) DX, DY 
  WRITE(7,907) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
  WRITE(7,*)
  900 FORMAT(' Imaginary time propagation axially-symmetric trap,   OPTION = ',I3 )
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0 ')
  903 FORMAT('  Nonlinearity G_3D =',F16.7 )
  904 FORMAT('  Parameters of trap: NU =',F7.2, ', LAMBDA =',F7.2)
  905 FORMAT(' # Space Stp: NX = ', I8, ', NY = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6, ', DY = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
! 
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! NORM() calculates norm and restores normalization.
  CALL NORM(CP, ZNORM)
! CHEM() calculates the chemical potential MU and energy EN.
  CALL CHEM(CP, MU, EN)
! RAD() calculates the r.m.s radius RMS.
  CALL RAD(CP, RHORMS, ZRMS, RRMS)
! 
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RRMS, CP(0,NY2+1)**2
  WRITE (4, 1001)
  WRITE (4, 1012)
  WRITE (4, 1001)
  WRITE (4, 1013) RRMS, RHORMS, ZRMS
  1001 FORMAT(19X,53('-'))
  1002 FORMAT(20X,'Norm',6X,'Chem',8X,'Ener/N',6X,'<r>',3X,'|Psi(0,0)|^2')
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.5, 2F11.5)
  1012 FORMAT ('Values of rms size:', 8X, '<r>', 13X, '<rho>', 13X, '<z>')
  1013 FORMAT (11X, 'Initial:', F14.5, 2F16.5)
! 
!   OPEN(1, FILE = 'imagaxi-den-init.txt')
!     DO I = 0, NX, 10 ! Writes initial density
!      DO J = 0, NY, 10
!         WRITE (1,999) X(I), Y(J), (CP(I,J))**2
!      END DO
!      WRITE (1,*)
!     END DO
!   CLOSE(1)
!   CP2 = CP * CP
!   OPEN(12, FILE = 'imagaxi-den-init1d_rho.txt')
!    DO I = 0, NX 
! 	 TMP = SIMP(CP2(I,:), DY)
!          WRITE(12, 99) X(I), TMP
!    END DO
!   CLOSE(12)
! 
!   OPEN(13, FILE = 'imagaxi-den-init1d_z.txt')
!    DO I = 0, NY 
! 	 TMP =2.d0*PI* SIMP(CP2(:,I)*X(:), DX)
!          WRITE(13, 99) Y(I), TMP
!    END DO
!   CLOSE(13)
!
  IF(NSTP /= 0)THEN
    GSTP =  XOP*G0/DFLOAT(NSTP)
    G = 0.D0
    DO K = 1, NSTP ! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU(CP, DT)	! CALCNU() performs time propagation with non-derivative parts.
      CALL LUX(CP)		! LU() performs the time iteration with space derivative alone.
      CALL LUY(CP)
      CALL NORM(CP,ZNORM)
    END DO
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RHORMS, ZRMS, RRMS)
    WRITE (7, 1004) ZNORM, MU/XOP, EN/XOP, RRMS, CP(0,NY2+1)**2
    WRITE (4, 1014) RRMS, RHORMS, ZRMS
    1004 FORMAT('After NSTP iter.:', F8.4, 2F12.5, 2F11.5)
    1014 FORMAT (2X, 'After NSTP iter.:', F14.5, 2F16.5)
!
!   OPEN(2, FILE = 'imagaxi-den-nstp.txt')
!     DO I = 0, NX, 10 ! Writes density after NSTP iterations 
!      DO J = 0, NY, 10
!         WRITE (2,999) X(I), Y(J), (CP(I,J))**2
!      END DO
!      WRITE (2,*)
!     END DO
!   CLOSE(2)  
!   CP2 = CP * CP
!   OPEN(22, FILE = 'imagaxi-den-nstp1d_rho.txt')
!    DO I = 0, NX 
! 	 TMP = SIMP(CP2(I,:), DY)
!          WRITE(22, 99) X(I), TMP
!    END DO
!   CLOSE(22)
! 
!   OPEN(23, FILE = 'imagaxi-den-nstp1d_z.txt')
!    DO I = 0, NY 
! 	 TMP =2.d0*PI* SIMP(CP2(:,I)*X(:), DX)
!          WRITE(23, 99) Y(I), TMP
!    END DO
!   CLOSE(23)
!
  ELSE
     G = XOP*G0
  END IF
!
  DO K = 1, NPAS ! NPAS Iterations transient
     CALL CALCNU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     CALL NORM(CP,ZNORM)
  END DO
  IF(NPAS /= 0)THEN 
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RHORMS, ZRMS, RRMS)
    WRITE(7,1005) ZNORM, MU/XOP, EN/XOP, RRMS, CP(0,NY2+1)**2
    WRITE (4, 1015)  RRMS, RHORMS, ZRMS
    1005 FORMAT('After NPAS iter.:',F8.4, 2F12.5, 2F11.5)
    1015 FORMAT (2X, 'After NPAS iter.:', F14.5, 2F16.5)
! 
!     OPEN(3, FILE = 'imagaxi-den-npas.txt')
!       DO I = 0, NX, 10 ! Writes intermediate wave funtion after NPAS iterations
! 	DO J = 0, NY, 10
!         WRITE (3,999) X(I), Y(J), CP(I,J)
! 	END DO
! 	WRITE (3,*)
!       END DO
!     CLOSE(3)
!   CP2 = CP * CP
!   OPEN(32, FILE = 'imagaxi-den-npas1d_rho.txt')
!    DO I = 0, NX 
! 	 TMP = SIMP(CP2(I,:), DY)
!          WRITE(32, 99) X(I), TMP
!    END DO
!   CLOSE(32)
! 
!   OPEN(33, FILE = 'imagaxi-den-npas1d_z.txt')
!    DO I = 0, NY 
! 	 TMP =2.d0*PI* SIMP(CP2(:,I)*X(:), DX)
!          WRITE(33, 99) Y(I), TMP
!    END DO
!   CLOSE(33)

!
  END IF

  DO K = 1, NRUN 
     CALL CALCNU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     CALL NORM(CP, ZNORM)
  END DO
  IF(NRUN /= 0)THEN 
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RHORMS, ZRMS, RRMS)
    WRITE(7,1006) ZNORM, MU/XOP, EN/XOP, RRMS, CP(0,NY2+1)**2
    WRITE(4, 1016) RRMS, RHORMS, ZRMS
    1006 FORMAT('After NRUN iter.:',F8.4, 2F12.5, 2F11.5)
    1016 FORMAT (2X, 'After NRUN iter.:', F14.5, 2F16.5)
  END IF
!      
  OPEN(5, FILE = 'imagaxi-den.txt') ! Writes final wave funtion
      DO I = 0, NX 
	DO J = 0, NY
	  WRITE(5,999) X(I), Y(J), (CP(I,J))**2
	END DO
	WRITE(5,*)
      END DO 
  CLOSE(5)

  CP2 = CP * CP
  OPEN(55, FILE = 'imagaxi-den1d_rho.txt')
   DO I = 0, NX 
	 TMP = SIMP(CP2(I,:), DY)
         WRITE(55, 99) X(I), TMP
   END DO
  CLOSE(55)

  OPEN(65, FILE = 'imagaxi-den1d_z.txt')
   DO I = 0, NY 
	 TMP =2.d0*PI* SIMP(CP2(:,I)*X(:), DX)
         WRITE(65, 99) Y(I), TMP
   END DO
  CLOSE(65)
! 
   99 FORMAT(F10.3, E16.8)
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7, 1001)
  WRITE (4, 1001)
  CLOSE (4)
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
  CLOSE (7)
  999 FORMAT(2F10.3, E16.8)
! 
END PROGRAM GROSS_PITAEVSKII_SSCN_AXI

SUBROUTINE INITIALIZE()
!   Routine that initizlizes the constant and variables.
!   Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NY2
  USE GPE_DATA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX,0:NY):: TMP2D
  REAL (8) :: PI3, FAC, NU2, LAM2
  INTEGER :: I
! 
  TPI = 2.0D0*PI
  NU2 = NU * NU
  LAM2 = LAMBDA * LAMBDA
  PI3 = PI**3
  FAC = SQRT(SQRT(LAMBDA*NU2/(PI3)))
  FORALL (I=0:NX) X(I) = I*DX
  FORALL (I=0:NY) Y(I) = (I-NY2)*DY
  X2 = X*X
  Y2 = Y*Y
! 
  FORALL(I=0:NX) V(I,:) = (NU2*X2(I) + LAM2*Y2)
  FORALL(I=0:NX) TMP2D(I,:) = (NU*X2(I) + LAMBDA*Y2)/2.0D0
  CP = FAC*EXP(-TMP2D)
END SUBROUTINE INITIALIZE
!
SUBROUTINE COEF()
!   Routine that initizlizes the constant and variables.
!   Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NXX, NYY
  USE GPE_DATA, ONLY : DX, DY, DT, X
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: DX2, DY2
!
  DX2 = DX*DX   ! Generating the Coefficients for the
  DY2 = DY*DY   ! C-N method (to solve the spatial part)           
  CAIPMX = -DT/(2.0D0*DX2)
  CAI0 = 1.D0 + DT/DX2
  CALX(1) = 1.0D0
  CGAX(1) = -1.0D0/(CAI0+CAIPMX+DT/(4.D0*DX*X(1)))
!
  DO J = 1, NXX
     CPX(J) = -DT/(4.0D0*DX*X(J))
     CAIPX(J) = CAIPMX-CPX(J)
     CAIM = CAIPMX+CPX(J)
     CALX(J+1) = CGAX(J)*CAIM
     CGAX(J+1) = -1.0D0/(CAI0+(CAIPMX+DT/(4.D0*DX*X(J+1)))*CALX(J+1))
  END DO
!
  CAIPMY = -DT/(2.0D0*DY2)
  CAI0 = 1.D0 + DT/DY2
  CALY(NYY) = 0.0D0
  CGAY(NYY) = -1.0D0/CAI0
!
  DO J = NYY, 1, -1
     CALY(J-1) = CGAY(J)*CAIPMY
     CGAY(J-1) = -1.0D0/(CAI0+CAIPMY*CALY(J-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
! Solves the partial differential equation with the potential and the
! nonlinear term.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : V, G
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:NX,0:NY) :: P2, TMP2D
! 
  P2 = CP*CP
  TMP2D = V + G*P2
  CP = CP*EXP(-DT*TMP2D)
END SUBROUTINE CALCNU

SUBROUTINE LUX(CP)
! Solves the partial differential equation only with the X-space
! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NXX
  USE CN_DATA, ONLY : CALX, CGAX, CAIPX, CAIPMX, CPX
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  INTEGER :: I, J
  REAL (8), DIMENSION (0:NX, 0:NY) :: CBE,CXX
!  REAL (8), DIMENSION (0:NY) :: CXX
! 
  DO J = 0, NY
     CBE(1,J) = 0.0D0
     DO I = 1, NXX
        CXX(I,J) = CP(I,J)-CAIPMX*(CP(I+1,J)-2.0D0*CP(I,J)+CP(I-1,J)) &
                - CPX(I)*(CP(I+1,J)-CP(I-1,J))
     END DO
  END DO

  DO J = 0, NY
     DO I = 1, NXX
        CBE(I+1,J) = CGAX(I)*(CAIPX(I)*CBE(I,J)-CXX(I,J))
     END DO
     CP(NX,J) = 0.0D0
     DO I = NX, 1, -1
        CP(I-1,J) = CALX(I)*CP(I,J) + CBE(I,J)
     END DO
  END DO
END SUBROUTINE LUX

SUBROUTINE LUY(CP)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NYY
  USE CN_DATA, ONLY : CALY, CGAY, CAIPMY
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  INTEGER :: I, J
  REAL (8), DIMENSION (0:NX,0:NY) :: CBE,CYY
!  REAL (8), DIMENSION (NX) :: CYY
! 
  DO I = 0, NX
     CBE(I,NYY) = CP(I, NY)
     DO J = NYY, 1, -1
        CYY(I,J) = CP(I,J)-CAIPMY*(CP(I,J+1)-2.0D0*CP(I,J)+CP(I,J-1))
     END DO
  END DO

  DO I = 0, NX
   DO J = NYY, 1, -1
      CBE(I,J-1) = CGAY(J)*(CAIPMY*CBE(I,J)-CYY(I,J))
   END DO
   DO J = 0, NY-1
      CP(I,J+1) = CALY(J)*CP(I,J)+CBE(I,J)
   END DO
  END DO
END SUBROUTINE LUY

SUBROUTINE NORM(CP, ZNORM)
!  Calculates the normalization of the wave function and sets it to
!  unity.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, TPI, X
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I, J
  REAL (8), DIMENSION(0:NX,0:NY) :: TMP2D
  REAL (8), DIMENSION(0:NX) :: TMP1D
! 
  TMP2D = CP*CP
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMP2D(I,:), DY)
  ZNORM = SQRT(TPI*SIMP(TMP1D, DX))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(CP, RHORMS, ZRMS, RRMS) 
! Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, TPI, X, X2, Y2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: RHORMS, ZRMS, RRMS
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: TMP2D, TMPY1, TMPY2
  REAL (8), DIMENSION(0:NX) :: TMP1D
! 
  TMP2D = CP*CP
  FORALL (I = 0:NX) TMPY1(I,:) = X2(I)*TMP2D(I,:)
  FORALL (I = 0:NY) TMPY2(:,I) = Y2(I)*TMP2D(:,I)
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMPY1(I,:), DY)
  RHORMS = SQRT(TPI*SIMP(TMP1D, DX))
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMPY2(I,:), DY)
  ZRMS = SQRT(TPI*SIMP(TMP1D, DX))
  RRMS = SQRT(RHORMS*RHORMS + ZRMS*ZRMS)
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
  ! Calculates the chemical potential MU and energy EN.  CP is the wave
  ! function, V is the potential and G is the nonlinearity.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, TPI, X, V, G
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: DPX, DPY, P2, GP2, DP2, TMP2D
  REAL (8), DIMENSION(0:NX) :: TMP1D
! 
 DO I = 0, NX  
    DPY(I,0:NY) = DIFF(CP(I,0:NY), DY)
 END DO 
 DO I = 0,NY
    DPX(0:NX,I) = DIFF(CP(0:NX,I), DX)
 END DO
! 
  P2 = CP*CP
  GP2 = G*P2
  DP2 = DPX*DPX + DPY*DPY
  TMP2D = (V + GP2)*P2 + DP2
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMP2D(I,:), DY)
  MU = TPI*SIMP(TMP1D, DX)
  TMP2D = (V + GP2/2.0D0)*P2 + DP2
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMP2D(I,:), DY)
  EN = TPI*SIMP(TMP1D, DX)
END SUBROUTINE CHEM

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
! 
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
  ! Computes the first derivative DP of P using
  ! Richardsonextrapolation formula. The derivative at the  
  ! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
! 
  N = SIZE(P) - 1
  DP(0) = 0.0D0
  DP(1) = (P(2) - P(0))/(2.0D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  DP(N) = 0.0D0
END FUNCTION DIFF

!# File name : imagaxi.f90


==> BEC-GP-OMP/f_programs/src/imagcir.f90 <==
!#  File name : imagcir.f90	!# Last modified : 14 Mar 2016
!#  Fortran program for Gross-Pitaevskii equation in two space dimensions 
!#  with a circularly-symmetric trap by imaginary time propagation (Fortran 90/95 Version)
!
!# BEC-GP-OMP codes are developed and (c)opyright-ed by:
!#
!# Luis E. Young-S., Sadhan K. Adhikari
!# (UNESP - Sao Paulo State University, Brazil)
!#
!# Paulsamy Muruganandam
!# (Bharathidasan University, Tamil Nadu, India)
!#
!# Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
!#
!# Public use and modification of this code are allowed provided that the 
!# following three papers are cited:
!#
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209. 
!# [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the code.
!
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -V -mcmodel medium -shared-intel 
!
!# (2) GNU Fortran (gfortran)
! gfortran -O3 -fopenmp
!
MODULE COMM_DATA
! N : Number of space mesh points
  INTEGER, PARAMETER :: N = 2000, NX = N-1
! NPAS : Number of subsequent iterations with fixed nonlinearity, and 
! NRUN : Number of final time iterations with fixed nonlinearity
  INTEGER, PARAMETER :: NSTP = 0, NPAS = 200000, NRUN = 200000
  REAL (8), PARAMETER :: PI = 3.14159265358979D0, SQR_2PI = 2.506628274631D0
END MODULE COMM_DATA
!
MODULE GPE_DATA
  USE COMM_DATA, ONLY : N, SQR_2PI, PI
  REAL (8), PARAMETER :: AHO = 1.D-6     		 ! unit of length (= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO ! Bohr radius (scaled with AHO)
!
  REAL (8), PARAMETER :: DX = 0.0025D0, DT = 0.00002D0	 ! DX : Space step and DT : Time step
  INTEGER, PARAMETER  :: NATOMS = 200			 ! Number of ATOMS
  REAL (8), PARAMETER :: AS = -47.301047D0*Bohr_a0	 	 ! Scattering length (in units of Bohr_a0)
   REAL (8), PARAMETER :: D_Z = 1.D0			 ! Axial Gaussian Width = l/SQRT(LAMBDA)
!
  REAL (8), PARAMETER :: G_cir = 4.D0*PI*AS*NATOMS/(SQR_2PI*D_Z)!-2.5097D0  ! G_cir : Nonlinearity in the two-dimensional GP equation
  REAL (8), PARAMETER :: G_3D = G_cir*SQR_2PI*D_Z 	 ! Three-dimensional nonlinearity 
!   
! OPTION and XOP decides which equation to be solved. 
! OPTION=1 -> Solves -psi_xx+V(x)psi+G_cir|psi|^2 psi=i psi_t
! OPTION=2 -> Solves [-psi_xx+V(x)psi]/2+G_cir|psi|^2 psi=i psi_t
  INTEGER, PARAMETER :: OPTION = 2  
! X(0:N) : Space mesh, V(0:N) : Potential, and CP(0:N) : Wave function 
  REAL (8), DIMENSION(0:N) :: X, V, CP
  REAL (8), DIMENSION(0:N) :: X2, X3
  REAL (8) :: G, XOP
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : N, NX
  REAL (8), DIMENSION(N) :: CTT, CAL, CGA
  REAL (8), DIMENSION(0:N) :: CAIMX
  REAL (8) :: CAIPMX
END MODULE CN_DATA

PROGRAM GROSS_PITAEVSKII_SSCN_CIR
  USE COMM_DATA
  USE GPE_DATA
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The functions 
! DIFF(), used to calculate the space derivatives of the wave function used 
! in CHEM(). The function SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
  INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
  END INTERFACE
!
   INTERFACE 
     SUBROUTINE CALCNU(CP, DT)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(IN) :: DT
     END SUBROUTINE CALCNU
   END INTERFACE
!
  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!
   INTERFACE 
     SUBROUTINE LU(CP)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
     END SUBROUTINE LU
   END INTERFACE
!
   INTERFACE
     SUBROUTINE NORM(CP, ZNORM)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(OUT) :: ZNORM
     END  SUBROUTINE NORM
   END INTERFACE
!
  INTERFACE
    SUBROUTINE RAD(CP, RMS)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE
!
   INTERFACE
     SUBROUTINE CHEM(CP, MU, EN)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:), INTENT(IN) :: CP
       REAL (8), INTENT(OUT) :: MU, EN
     END  SUBROUTINE CHEM
   END INTERFACE
!------------------------ INTERFACE BLOCKS -----------------------
  INTEGER :: I, K
  REAL (8) :: GSTP
  REAL (8), DIMENSION(0:N) :: CP2
  REAL (8) :: ZNORM, MU, EN, RMS,T1,T2
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME(T1)
!
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.0D0
    CASE (2)
      XOP = 2.0D0
    CASE (:0,4:)
      PRINT *, 'ERROR: Wrong option', option
      STOP
  END SELECT
  G = 0.0D0
  OPEN(7, FILE = 'imagcir-out.txt')
  WRITE(7,900) OPTION
  WRITE(7,*)  
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0 
  WRITE(7,903) G_3D 
  WRITE(7,904) G_cir 
  WRITE(7,909) D_Z
  WRITE(7,*)    
  WRITE(7,915) N
  WRITE(7,907) DX  
  WRITE(7,906) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
  WRITE(7,*)
  900 FORMAT(' Imaginary time propagation circularly-symmetric trap,   OPTION = ',I3 )
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0')
  903 FORMAT('  Nonlinearity G_3D =',F16.7 )
  904 FORMAT('  Nonlinearity G_cir =',F16.7 )
  909 FORMAT('  Axial trap parameter =',F7.3)
  915 FORMAT(' # Space Stp:  N = ', I8)
  907 FORMAT('  Space Step: DX = ', F10.6)
  906 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
! INITIALIZE() initializes the starting normalized wave function 'CP' and
! harmonic oscillator potential V.
  CALL INITIALIZE()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
! NORM() calculates and restore normalization.
  CALL NORM(CP, ZNORM)
! CHEM() calculates the chemical potential MU and energy EN.
  CALL CHEM(CP, MU, EN)
! RAD() calculates the r.m.s radius RMS.
  CALL RAD(CP, RMS)
!   
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)
  CP2=CP*CP
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP2(0)
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 6X, '<r>', 6X, '|Psi(0)|^2')
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.6, 2F11.5)
!
!   OPEN(1, FILE = 'imagcir-den-init.txt')
!    CALL WRITE_DENSITY(1, CP2)
!   CLOSE(1)
!
  IF (NSTP /= 0) THEN
    GSTP =  XOP * G_cir / DFLOAT(NSTP)    
    G = 0.D0
    DO K = 1, NSTP ! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU(CP, DT)	! CALCNU() performs time propagation with non-derivative parts.
      CALL LU(CP)		! LU() performs the time iteration with space derivative alone.
      CALL NORM(CP, ZNORM)
    END DO
    CALL CHEM(CP, MU, EN)
    CP2 = CP * CP
    CALL RAD(CP2, RMS)
    WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, CP2(0)
    1005 FORMAT('After NSTP iter.:',F8.4, 2F12.6, 2F11.5)
!
!     OPEN(2, FILE = 'imagcir-den-nstp.txt')
!      CALL WRITE_DENSITY(2, CP2)
!     CLOSE(2)
!
  ELSE
    G = XOP * G_cir
  END IF
!
  DO K = 1, NPAS ! NPAS iterations transient
     CALL CALCNU(CP, DT)
     CALL LU(CP)
     CALL NORM(CP, ZNORM)
  END DO
  IF(NPAS /= 0)THEN    
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RMS)
    CP2 = CP * CP
    WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS, CP2(0)
    1006 FORMAT('After NPAS iter.:',F8.4, 2F12.6, 2F11.5)
!   
!    OPEN(3, FILE = 'imagcir-den-npas.txt')
!     CALL WRITE_DENSITY(3, CP2)
!    CLOSE(3)
!    
  END IF 

  DO K = 1, NRUN ! NRUN iterations to check convergence
     CALL CALCNU(CP, DT)
     CALL LU(CP)
     CALL NORM(CP, ZNORM)
  END DO
  IF(NRUN /= 0)THEN  
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RMS)
    CP2 = CP * CP
    WRITE (7, 1007) ZNORM, MU/XOP, EN/XOP, RMS, CP2(0)   
    1007 FORMAT('After NRUN iter.:',F8.4, 2F12.6, 2F11.5)       
  END IF 
! 
    OPEN(4, FILE = 'imagcir-den.txt')
      CALL WRITE_DENSITY(4, CP2)
    CLOSE(4)
!  
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7, 1001)  
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds'
  CLOSE (7) 
! 
END PROGRAM GROSS_PITAEVSKII_SSCN_CIR

SUBROUTINE INITIALIZE()
!  Routine that initizlizes the constant and variables.
!  Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : N, PI
  USE GPE_DATA
  IMPLICIT NONE
  REAL (8) :: PI4
  INTEGER :: J
!   
  PI4 = SQRT(PI)
  FORALL (J=0:N) X(J) = J*DX
  X2 = X*X
  X3 = X*X2
! 
  V = X2
  CP = EXP(-X2/2.0D0)/PI4
END SUBROUTINE INITIALIZE

SUBROUTINE COEF()
! Calculates the coefficients needed in subroutine LU.
  USE COMM_DATA, ONLY : N, NX
  USE CN_DATA
  USE GPE_DATA, ONLY : DX, DT, X
  IMPLICIT NONE
  INTEGER :: J
  REAL (8) :: DX2, CAIM, CAI0
!   
  DX2 = DX*DX 
  CAIPMX = -DT/(2.0D0*DX2)
  CAI0 = 1.0D0 + DT/DX2
  CAL(1) = 1.0D0
  CGA(1) = -1.D0/(CAI0+CAIPMX+DT/(4.D0*DX*X(1)))
  DO J = 1, NX
     CTT(J) = -DT/(4.0D0*DX*X(J))
     CAIMX(J) = CAIPMX - CTT(J)
     CAIM = CAIPMX + CTT(J)
     CAL(J+1) = CGA(J)*CAIM
     CGA(J+1) = -1.0D0/(CAI0+(CAIPMX+DT/(4.0D0*DX*X(J+1)))*CAL(J+1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT)
! Solves the partial differential equation with the potential and the
! nonlinear term.      
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : V, G
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:N) :: TMP1D, P2
! 
  P2 = CP*CP
  TMP1D = DT*(V+G*P2) 
  CP = CP*EXP(-TMP1D)
END SUBROUTINE CALCNU

SUBROUTINE LU(CP)
! Solves the partial differential equation only with the space
! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : N, NX
  USE CN_DATA, ONLY : CAIPMX, CAIMX, CTT, CAL, CGA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), DIMENSION(N) :: CBE
  REAL (8) :: CXX
  INTEGER :: I
! 
  CBE(1) = 0.D0
  DO I = 1, NX
     CXX = CP(I)-(CP(I+1)-2.0D0*CP(I)+CP(I-1))*CAIPMX-CTT(I)*(CP(I+1)-CP(I-1))
     CBE(I+1) = CGA(I)*(CAIMX(I)*CBE(I)-CXX)
  END DO
  CP(N) = 0.0D0
  DO I = N, 1, -1
     CP(I-1) = CAL(I)*CP(I) + CBE(I)
  END DO      
END SUBROUTINE LU

SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to
! unity.
  USE COMM_DATA, ONLY : N, PI
  USE GPE_DATA, ONLY : DX, X
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
  !----------------------------------------------------------------------   
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
  !----------------------------------------------------------------------
  REAL (8), DIMENSION(0:N) :: CP2
! 
  CP2 = CP*CP*X
  ZNORM = SQRT(2.0D0*PI*SIMP(CP2, DX))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(CP, RMS)
! Calculates the root mean square radius RMS.
  USE COMM_DATA, ONLY : N, PI
  USE GPE_DATA, ONLY : DX, X3
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: RMS
  !----------------------------------------------------------------------
   INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
  !----------------------------------------------------------------------
  REAL (8), DIMENSION(0:N) :: CP2
!   
  CP2 = X3*CP*CP
  RMS = SQRT(2.0D0*PI*SIMP(CP2, DX))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function defined at N+1 points at steps of DX, V is the potential and
!  G is the nonlinearity.
  USE COMM_DATA, ONLY : N, PI
  USE GPE_DATA, ONLY : DX, X, X2, V, G
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
  !----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT(DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
  !----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF2(P, DX, N) RESULT(DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      INTEGER, INTENT(IN) :: N
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF2
  END INTERFACE
  !----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
  !----------------------------------------------------------------------
  REAL (8), DIMENSION(0:N) :: DCP, P2, DP2, TMP1D, EMP1D
! 
  DCP = DIFF(CP, DX)
  P2 = CP*CP
  DP2 = DCP*DCP
  TMP1D = (V + G*P2)*P2 + DP2
  EMP1D = (V + G*P2/2.0D0)*P2 + DP2
  MU = 2.0D0*PI*SIMP(X*TMP1D, DX)
  EN = 2.0D0*PI*SIMP(X*EMP1D, DX)
END SUBROUTINE CHEM

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
! 
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN 
  F2 = F(2)
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
END FUNCTION SIMP

SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : X
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:), INTENT(IN) :: U2
  INTEGER :: I
!
  DO I = 0, N
    WRITE(FUNIT, 999) X(I), U2(I)
  END DO
  999 FORMAT(F12.4, E17.7E3)
END SUBROUTINE WRITE_DENSITY

PURE FUNCTION DIFF(P, DX) RESULT (DP)
! Computes the first derivative DP of P using
! Richardsonextrapolation formula. The derivative at the
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
  N = SIZE(P) - 1
  DP(0) = 0.0D0
  DP(1) = (P(2) - P(0))/(2.0D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  DP(N) = 0.0D0
END FUNCTION DIFF
 
!# File name : imagcir.f90


==> BEC-GP-OMP/f_programs/src/imagsph.f90 <==
!#  File name : imagsph.f90	!# Last modified : 14 Mar 2016
!#  Fortran program for Gross-Pitaevskii equation in three-dimensional 
!#  spherically-symmetric trap by imaginary time propagation (Fortran 90/95 Version)
!
!# BEC-GP-OMP codes are developed and (c)opyright-ed by:
!#
!# Luis E. Young-S., Sadhan K. Adhikari
!# (UNESP - Sao Paulo State University, Brazil)
!#
!# Paulsamy Muruganandam
!# (Bharathidasan University, Tamil Nadu, India)
!#
!# Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
!#
!# Public use and modification of this code are allowed provided that the 
!# following three papers are cited:
!#
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209. 
!# [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the code.
!
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -V -mcmodel medium -shared-intel 
!
!# (2) GNU Fortran (gfortran)
! gfortran -O3 -fopenmp
!
MODULE COMM_DATA
! N : Number of space mesh points
  INTEGER, PARAMETER :: N = 3000, NX = N-1
! NPAS : Number of subsequent iterations with fixed nonlinearity, and 
! NRUN : Number of final time iterations with fixed nonlinearity
  INTEGER, PARAMETER :: NSTP=0, NPAS = 200000, NRUN = 20000
END MODULE COMM_DATA
!
MODULE GPE_DATA
  USE COMM_DATA, ONLY : N
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
  REAL (8), PARAMETER :: AHO = 1.D-6     		 ! unit of length (= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO ! Bohr radius (scaled with AHO)
!
  REAL (8), PARAMETER :: DX = 0.0025D0, DT = 0.00002D0	 ! DX : Space step and DT : Time step
  INTEGER, PARAMETER  :: NATOMS = 2000			 ! Number of ATOMS
  REAL (8), PARAMETER :: AS = 94.351186D0*Bohr_a0	 ! Scattering length (in units of Bohr_a0) 
!   
  REAL (8), PARAMETER :: G0 = 4.D0*PI*AS*NATOMS		 ! G0 : 3-dimensional nonlinearity
!   
! OPTION and XOP decides which equation to be solved. 
! OPTION=1 -> Solves -psi_xx+V(x)psi+G0|psi|^2 psi=i psi_t
! OPTION=2 -> Solves [-psi_xx+V(x)psi]/2+G0|psi|^2 psi=i psi_t
  INTEGER, PARAMETER :: OPTION = 2
! X(0:N) : Space mesh, V(0:N) : Potential
! CP(0:N) : Wave function (COMPLEX)
  REAL (8), DIMENSION(0:N) :: X, X2, V, CP
  REAL (8) :: G, XOP
END MODULE GPE_DATA
!
MODULE CN_DATA
  USE COMM_DATA, ONLY : N, NX
  REAL (8), DIMENSION(N) :: CAL, CGA
  REAL (8) :: CAIPM
END MODULE CN_DATA
!
PROGRAM GROSS_PITAEVSKII_SSCN_SPH
  USE COMM_DATA
  USE GPE_DATA
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The functions 
! DIFF(), used to calculate the space derivatives of the wave function used 
! in CHEM(). The function SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
  INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE LU(CP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
    END SUBROUTINE LU
  END INTERFACE
!
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!
  INTERFACE
    SUBROUTINE RAD(CP, RMS)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE
!
   INTERFACE
     SUBROUTINE CHEM(CP, MU, EN)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:), INTENT(IN) :: CP
       REAL (8), INTENT(OUT) :: MU, EN
     END  SUBROUTINE CHEM
   END INTERFACE
!------------------------ END INTERFACE BLOCKS -------------------
  INTEGER :: I, K
  REAL (8) :: GSTP, ZNORM, MU, EN, RMS,T1,T2
 INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME(T1)
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.0D0
    CASE (2)
      XOP = 2.0D0
    CASE (:0,4:)
      PRINT *, 'ERROR: Wrong option', option
      STOP
  END SELECT
  G = 0.0D0
  OPEN(7, FILE = 'imagsph-out.txt')
  WRITE(7,900) OPTION
  WRITE(7,*)  
  WRITE(7,906) NATOMS, AHO  
  WRITE(7,907) AS/Bohr_a0   
  WRITE(7,903) G0   
  WRITE(7,*)    
  WRITE(7,901) N
  WRITE(7,908) DX   
  WRITE(7,902) NSTP, NPAS, NRUN  
  WRITE(7,904) DT 
  WRITE(7,*)
  900 FORMAT(' Imaginary time propagation spherically-symmetric trap,   OPTION = ',I3 )
  906 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  907 FORMAT('  Scattering length a = ',F9.2,'*a0')
  903 FORMAT('  Nonlinearity G = ', F16.7)  
  901 FORMAT(' # Space Stp:  N = ', I8)
  908 FORMAT('  Space Step: DX = ', F10.6)
  902 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  904 FORMAT('   Time Step:   DT = ', F10.6)
! INITIALIZE() initializes the starting normalized wave function 'CP' and
! harmonic oscillator potential V
  CALL INITIALIZE()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
  
!   OPEN(1, FILE = 'imagsph-den-init.txt')
!     DO I = 0, N ! write the initial wave function
!     IF(I.NE.0)   WRITE(1,905) X(I), (CP(I)/X(I))**2
!     IF(I.EQ.0)   WRITE(1,905) X(I), (CP(1)/X(1))**2
!     END DO
!   CLOSE(1)
!
! NORM() calculates and restore normalization
  CALL NORM(CP, ZNORM)
! CHEM() calculates the chemical potential MU and energy EN.
  CALL CHEM(CP, MU, EN)
! RAD() calculates the r.m.s radius RMS
  CALL RAD(CP, RMS)
!   
  WRITE (7, 1001)
  WRITE (7, 1002)
  WRITE (7, 1001)
  WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, (CP(1)/X(1))**2
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener', 6X, '<r>', 6X, '|Psi(0)|^2')
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.6, 3F11.5)

 IF (NSTP /= 0) THEN
    GSTP =  XOP * G0 / DFLOAT(NSTP)    
    G = 0.D0
    DO K = 1, NSTP ! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU(CP, DT)	! CALCNU() performs time propagation with non-derivative parts.
      CALL LU(CP)		! LU() performs the time iteration with space derivative alone.
      CALL NORM(CP, ZNORM)
    END DO
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RMS)
    WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, (CP(1)/X(1))**2
    1005 FORMAT('After NSTP iter.:',F8.4, 2F12.6, 2F11.5)
!     
!   OPEN(2, FILE = 'imagsph-den-nstp.txt')
!     DO I = 0, N ! write the  wave function after NSTP iterations
!     IF(I.NE.0)   WRITE(2,905) X(I), (CP(I)/X(I))**2
!     IF(I.EQ.0)   WRITE(2,905) X(I), (CP(1)/X(1))**2
!     END DO
!   CLOSE(2)    
! 
  ELSE
    G = XOP * G0
  END IF 
! 
  DO K = 1, NPAS ! NPAS iterations transient
     CALL CALCNU(CP, DT)
     CALL LU(CP)
     CALL NORM(CP, ZNORM)
  END DO
  IF(NPAS /= 0)THEN  
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RMS)
    WRITE (7, 1008) ZNORM, MU/XOP, EN/XOP, RMS, (CP(1)/X(1))**2
    1008 FORMAT('After NPAS iter.:', F8.4, 2F12.6, 2F11.5)
!   
!    OPEN(3, FILE = 'imagsph-den-npas.txt')
!      DO I = 0, N ! write the wave function after NPAS iterations
!      IF(I.NE.0)   WRITE(3,905) X(I), (CP(I)/X(I))**2
!      IF(I.EQ.0)   WRITE(3,905) X(I), (CP(1)/X(1))**2
!      END DO
!    CLOSE(3)
! 
  END IF  

  DO K = 1, NRUN ! NRUN iterations to check convergence
     CALL CALCNU(CP, DT)
     CALL LU(CP)
     CALL NORM(CP, ZNORM)
  END DO
  IF(NRUN /= 0)THEN   
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RMS)
    WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, RMS,  (CP(1)/X(1))**2
    1006 FORMAT('After NRUN iter.:',F8.4, 2F12.6, 2F11.5)
  END IF 
!     
    OPEN(4, FILE = 'imagsph-den.txt')
      DO I = 0, N ! write the final wave function
      IF(I.NE.0)   WRITE(4,905) X(I), (CP(I)/X(I))**2
      IF(I.EQ.0)   WRITE(4,905) X(I), (CP(1)/X(1))**2
      END DO
    CLOSE(4)
!       
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7, 1001)
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
  905 FORMAT(F12.6, F16.8) 
  CLOSE (7)
!   
END PROGRAM GROSS_PITAEVSKII_SSCN_SPH

SUBROUTINE INITIALIZE()
! Routine that initializes the constant and variables.
! Calculates the potential term V and the initial wave function CP
  USE COMM_DATA
  USE GPE_DATA
  IMPLICIT NONE
  REAL (8) :: PI4
  INTEGER :: J
! 
  PI4 = SQRT(PI*SQRT(PI)) ! (PI)^(3/4)
  FORALL (J=0:N) X(J) = J*DX
  X2 = X*X
!   
  V = X2
  CP = X*EXP(-X2/2.0D0)/PI4     
END SUBROUTINE INITIALIZE

SUBROUTINE COEF()
! Calculates the coefficients needed in subroutine LU.
  USE COMM_DATA
  USE GPE_DATA
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: J
  REAL (8) :: DX2, CAI0
!   
  DX2 = DX*DX
  CAIPM = -DT/(2.0D0*DX2)
  CAI0 = 1.0D0 + DT/DX2
  CAL(NX) = 0.0D0
  CGA(NX) = -1.0D0/CAI0
  DO J = NX, 1, -1
     CAL(J-1) = CGA(J)*CAIPM
     CGA(J-1) = -1.0D0/(CAI0+CAIPM*CAL(J-1))      
  END DO   
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT)
! Solves the partial differential equation with the potential and the
! nonlinear term.      
  USE GPE_DATA, ONLY : X, V, G
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(1:SIZE(CP)-1) :: TMP1D, P, P2
!   
  P = CP(1:)/X(1:)
  P2 = P*P
!   
  TMP1D = DT*(V(1:)+G*P2)
  CP(0) = 0.0D0
  CP(1:) = CP(1:)*EXP(-TMP1D)
END SUBROUTINE CALCNU

SUBROUTINE LU(CP)
! Solves the partial differential equation only with the space
! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : N, NX
  USE CN_DATA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), DIMENSION(0:N) :: CBE
  REAL (8) :: CXX
  INTEGER :: I
!   
  CBE(NX) = CP(N)
  DO I = NX, 1, -1
     CXX = CP(I)-(CP(I+1)-2.0D0*CP(I)+CP(I-1))*CAIPM
     CBE(I-1) = CGA(I)*(CAIPM*CBE(I)-CXX)
  END DO
  CP(0) = 0.0D0
  DO I = 0, NX
     CP(I+1) = CAL(I)*CP(I) + CBE(I)
  END DO
END SUBROUTINE LU

SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to
! unity.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DX, PI
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!-----------------------------------------------------------  
  INTERFACE
    FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------  
  REAL (8), DIMENSION(0:N) :: P2
!   
  P2 = CP*CP
  ZNORM = SQRT(4.0D0*PI*SIMP(P2, DX))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(CP, RMS)
! Calculates the root mean square radius RMS.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DX, X2, PI
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: RMS
!-----------------------------------------------------------  
  INTERFACE
    FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------  
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: CP2
!   
  CP2 = X2*CP*CP
  RMS = SQRT(4.0D0*PI*SIMP(CP2, DX))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function defined at N+1 points at steps of DX, V is the potential and
!  G is the nonlinearity.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DX, X2, V, G, PI
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!-----------------------------------------------------------  
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT(DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!-----------------------------------------------------------  
  INTERFACE
    FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------  
  REAL (8), DIMENSION(0:N) :: DCP, TMP1D
  REAL (8), DIMENSION(1:N) :: DP2, P2, GP2
!   
  DCP = DIFF(CP, DX)
  P2 = CP(1:)*CP(1:)
  DP2 = DCP(1:)*DCP(1:)
  GP2 = G*P2
  TMP1D(0) = DP2(1)
  TMP1D(1:) = (V(1:) + GP2/X2(1:))*P2 + DP2
  MU = 4.0D0*PI*SIMP(TMP1D, DX)
  TMP1D(1:) = (V(1:) + GP2/X2(1:)/2.0D0)*P2 + DP2
  EN = 4.0D0*PI*SIMP(TMP1D, DX)
END SUBROUTINE CHEM

FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
!   
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN 
  F2 = F(2)
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
END FUNCTION SIMP
!
PURE FUNCTION DIFF(P, DX) RESULT (DP)
! Computes the first derivative DP of P using
! Richardsonextrapolation formula. The derivative at the
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
  N = SIZE(P) - 1
  DP(0) = 0.0D0
  DP(1) = (P(2) - P(0))/(2.0D0*DX)
  FORALL(I =2:N-2)
    DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  DP(N) = 0.0D0
END FUNCTION DIFF
 
!# File name : imagsph.f90


==> BEC-GP-OMP/f_programs/src/real1d.f90 <==
!#  File name : real1d.f90	!# Last modified : 14 Mar 2016
!#  Fortran program for Gross-Pitaevskii equation in one-dimensional 
!#  harmonic trap by real time propagation (Fortran 90/95 Version)
!
!# BEC-GP-OMP codes are developed and (c)opyright-ed by:
!#
!# Luis E. Young-S., Sadhan K. Adhikari
!# (UNESP - Sao Paulo State University, Brazil)
!#
!# Paulsamy Muruganandam
!# (Bharathidasan University, Tamil Nadu, India)
!#
!# Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
!#
!# Public use and modification of this code are allowed provided that the 
!# following three papers are cited:
!#
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209. 
!# [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the code.
!
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -V -mcmodel medium -shared-intel 
!
!# (2) GNU Fortran (gfortran)
! gfortran -O3 -fopenmp
!
MODULE COMM_DATA
! N : Number of space mesh points
  INTEGER, PARAMETER :: N = 3000, N2 = N/2, NX = N-1
! NSTP : Number of iterations to introduce the nonlinearity. 
! NSTP=0 reads the wave function, /=0 calculates the wave function.
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
  INTEGER, PARAMETER :: NSTP = 1000000, NPAS = 100, NRUN = 40000
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
END MODULE COMM_DATA
!
 MODULE GPE_DATA
  USE COMM_DATA, ONLY : N, PI
  REAL (8), PARAMETER :: AHO = 1.D-6     		! Unit of length ( l = 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO  	  ! Bohr radius (scaled with AHO)
  COMPLEX (8), PARAMETER :: CI = (0.D0,1.D0) 	 	! Complex i
!
  REAL (8), PARAMETER :: DX = 0.01D0, DT = 0.0001D0	! DX : Space step and DT : Time step
  INTEGER, PARAMETER  :: NATOMS = 2000			! Number of Atoms
  REAL (8), PARAMETER :: AS = 74.1032482D0*Bohr_a0	! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAMMA = 1.D0			! Parameter of Trap
  REAL (8), PARAMETER :: DRHO = 0.5D0, DRHO2 = DRHO * DRHO	  ! DRHO = AH0/SQRT(LAMBDA*KAPPA) : Transverse trap parameter 
! 
  REAL (8), PARAMETER :: G_1D = 4.D0*PI*AS*NATOMS/(2.D0*PI*DRHO2) ! G_1D : Nonlinearity in the one-dimensional GP equation
  REAL (8), PARAMETER :: G_3D = G_1D*2.D0*PI*DRHO2	! G_3D : Three-dimensional nonlinearity 
  REAL (8), PARAMETER :: GPAR = 0.5D0 	                ! Change for dynamics
!
! OPTION   decides which equation to be solved.
! OPTION=1 Solves -psi_xx+V(x)psi+G_1D|psi|^2 psi =i psi_t
! OPTION=2 Solves [-psi_xx+V(x)psi]/2+G_1D|psi|^2 psi =i psi_t
  INTEGER, PARAMETER :: OPTION = 2 
! X(0:N):Space mesh, V(0:N):Potential, CP(0:N):Wave function  
  REAL (8), DIMENSION(0:N) :: X, X2, V
  COMPLEX (8), DIMENSION(0:N) :: CP
  REAL (8) :: G,  GSTP,   XOP
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : N
  COMPLEX (8), DIMENSION(0:N) :: CAL, CGA
  COMPLEX (8) :: CAIPM
END MODULE CN_DATA 

PROGRAM GROSS_PITAEVSKII_SSCN_1D
   USE COMM_DATA
   USE GPE_DATA
   IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
    INTERFACE 
     SUBROUTINE INITIALIZE(CP)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
     END SUBROUTINE INITIALIZE
   END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE LU(CP)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
    END SUBROUTINE LU
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE RAD(CP2, RMS)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: CP2
      REAL (8), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!------------------------ INTERFACE BLOCKS -----------------------
  INTEGER :: K
  REAL (8) :: ZNORM, MU, EN, RMS, T, T1, T2
  REAL (8), DIMENSION(0:N) :: CP2
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME(T1)
!
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!  
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE(CP)
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
!
  OPEN(17, FILE = 'real1d-out.txt')
!
  WRITE(17,900) OPTION 
  WRITE(17,*) 
  WRITE(17,901) NATOMS, AHO
  WRITE(17,902) AS/Bohr_a0 
  WRITE(17,910) G_3D 
  WRITE(17,903) G_1D 
  WRITE(17,904) GAMMA
  WRITE(17,*)
  WRITE(17,905) N
  WRITE(17,906) DX
  WRITE(17,907) NSTP, NPAS, NRUN  
  WRITE(17,908) DT 
  WRITE(17,*)
  WRITE(17, 1012) GPAR 
  WRITE(17,*)
  WRITE(17, 1001)
  WRITE(17, 1002)
  WRITE(17, 1001)
  900 FORMAT(' Real time propagation 1d,   OPTION = ',I3 )
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0')
  910 FORMAT('  Nonlinearity G_3D =',F16.7 )
  903 FORMAT('  Nonlinearity G_1D =',F16.7 )
  904 FORMAT('  Parameter of trap: GAMMA =',F7.2)
  905 FORMAT(' # Space Stp:  N = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
  1012 FORMAT(' * Change for dynamics: GPAR = ',F11.3, ' *')
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 6X, '<x>', 6X, '|Psi(0)|^2') 
!
!   OPEN(1, FILE = 'real1d-den-init.txt')
!    CALL WRITE_DENSITY(1, CP2)
!   CLOSE(1)
!
  IF (NSTP /= 0) THEN
    GSTP  = XOP*G_1D/DFLOAT(NSTP)
    G = 0.D0
    CALL NORM(CP,ZNORM)		! NORM() calculates norm and restores normalization.
    CALL CHEM(CP, MU, EN)	! CHEM() calculates the chemical potential MU and energy EN.
    CP2 = ABS(CP)**2
    CALL RAD(CP2, RMS)		! RAD() calculates the r.m.s radius RMS.
    WRITE (17, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
! 
    DO K = 1, NSTP		! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU(CP, DT)
      CALL LU(CP)
    END DO
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2 = ABS(CP)**2
    CALL RAD(CP2, RMS)  
    WRITE (17, 1004) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
    1004 FORMAT('After NSTP iter.:', F11.4, F12.4, F12.4, 2F11.3)
!
!   OPEN(2, FILE = 'real1d-den-nstp.txt')
!    CALL WRITE_DENSITY(2, CP2)
!   CLOSE(2)
!
  ELSE
    G = XOP*G_1D
    CALL NORM(CP,ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2 = ABS(CP)**2
    CALL RAD(CP2, RMS)
    WRITE (17, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
  END IF
!
  T = 0.D0  
  IF((NPAS /= 0).OR.(NRUN /= 0)) OPEN(8, FILE = 'real1d-dyna.txt')
!
  DO K = 1, NPAS ! NPAS iterations transient
     T = T + DT
     CALL CALCNU(CP, DT)
     CALL LU(CP)
      IF (MOD(K, 50) == 0) THEN
        CP2 = ABS(CP)**2
        CALL RAD(CP2, RMS)
        WRITE(8,1006) T*XOP, RMS
      END IF
  END DO
  IF(NPAS /= 0)THEN  
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2 = ABS(CP)**2
    CALL RAD(CP2, RMS)
    WRITE (17, 1005) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
    1005 FORMAT('After NPAS iter.:',F11.4, F12.4, F12.4, 2F11.3)
  END IF
!
!  OPEN(1, FILE = 'real1d-den.txt')
!   CALL WRITE_DENSITY(1, CP2)
!  CLOSE(1)
!
!  The following line defines a problem which is studied in the time evolution.
  G = GPAR*G
!  
  DO K = 1, NRUN ! NRUN iterations to study a nonstationary problem
     T = T + DT
     CALL CALCNU(CP, DT)
     CALL LU(CP)
      IF (MOD(K, 50) == 0) THEN
        CP2 = ABS(CP)**2
        CALL RAD(CP2, RMS)
        WRITE(8,1006) T*XOP, RMS
      END IF
  END DO
  CLOSE (8)
  IF(NRUN /= 0)THEN 
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2 = ABS(CP)**2
    CALL RAD(CP2, RMS)
    WRITE (17, 1007) ZNORM, MU/XOP, EN/XOP, RMS, CP2(N2)
    1007 FORMAT('After NRUN iter.:',F11.4, F12.4, F12.4, 2F11.3)
!
   OPEN(1, FILE = 'real1d-den.txt')
    CALL WRITE_DENSITY(1, CP2)
   CLOSE(1)
!
  END IF
! 
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (17, 1001)
  WRITE (17,*)
  WRITE (17,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (17,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
  CLOSE (17)
  1003 FORMAT ('Initial :    ', 4X, F11.4, F12.4, F12.4, 2F11.3)
  1006 FORMAT(2F12.4)
!
END PROGRAM GROSS_PITAEVSKII_SSCN_1D

SUBROUTINE INITIALIZE(CP)
! Routine that initializes the constant and variables and calculates the initial wave function CP.
  USE COMM_DATA, ONLY : N, N2, PI, NSTP
  USE GPE_DATA, ONLY : DX, X, X2, GAMMA 
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8) ::  TX, TMP, PI4
  INTEGER :: I
! 
  FORALL (I=0:N) X(I) = (I-N2)*DX
  X2 = X*X
  PI4 = SQRT(SQRT(PI/GAMMA))
!         
  IF (NSTP == 0) THEN
    WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./real1d < imag1d-den.txt"
     DO I = 0,N
        READ (*,*)TX, TMP	  !READ OUTPUT of IMAGTIME PROGRAM WITH SAME PARAMETERS 
        CP(I) = SQRT(TMP)
     END DO
  ELSE 
   CP = EXP(-X2*GAMMA/2.D0)/PI4
  END IF
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
! Routine that  initializes the harmonic oscillator potential V.
  USE GPE_DATA, ONLY : XOP, X2, V, GAMMA
  IMPLICIT NONE
!
  V = X2*GAMMA**2
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF()
!   Calculates the coefficients needed in subroutine LU.  
  USE COMM_DATA, ONLY :  NX
  USE GPE_DATA, ONLY : DT, DX, CI
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: J
  REAL (8) :: DX2
  COMPLEX (8) :: CAI0, CDT
!
  CDT = DT/CI       ! Generating the Coefficients for the
  DX2 = DX*DX       ! C-N method (to solve the spatial part)
  CAIPM = CDT/2.D0/DX2
  CAI0 = 1.D0-CDT/DX2
  CAL(NX) = 0.D0
  CGA(NX) = -1.D0/CAI0
  DO J = NX, 1, -1
     CAL(J-1) = CGA(J)*CAIPM
     CGA(J-1) = -1.D0/(CAI0+CAIPM*CAL(J-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
! Solves the partial differential equation with the potential and the 
! nonlinear term.
   USE COMM_DATA, ONLY : N, NX
   USE GPE_DATA, ONLY : X2, V, G,  CI 
   IMPLICIT NONE
!-------------------------------------------------
   COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
   REAL (8), INTENT(IN) :: DT
   REAL (8), DIMENSION(0:N) :: P, P2, TMP1D, DP
!
   P = ABS(CP)
   P2 = P*P
! 
  TMP1D = DT*(V + G*P2)
  CP = CP*EXP(-CI*TMP1D)
END SUBROUTINE CALCNU

 SUBROUTINE LU(CP)
!  Solves the partial differential equation only with the space 
!  derivative term using the Crank-Nicholson method
   USE COMM_DATA, ONLY : N, NX
   USE CN_DATA
   IMPLICIT NONE
   COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
   COMPLEX (8), DIMENSION(0:NX) :: CBE
   COMPLEX (8) :: CXX
   INTEGER :: I
!   
   CBE(NX) = CP(N)
   DO I = NX, 1, -1
      CXX = CP(I)-(CP(I+1)-2.D0*CP(I)+CP(I-1))*CAIPM
      CBE(I-1) = CGA(I)*(CAIPM*CBE(I)-CXX)
   END DO
!-----------------------------
! Boundary condition reflecting:
   CP(0) = (0.D0, 0.D0)
   DO I = 0, NX-1
      CP(I+1) = CAL(I)*CP(I) + CBE(I)
   END DO
   CP(N) = (0.D0, 0.D0)
!-----------------------------
END SUBROUTINE LU

SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to unity.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DX
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
  !----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN)  :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
  !----------------------------------------------------------------------
  REAL (8), DIMENSION(0:N) :: P, P2
!
  P = ABS(CP)
  P2 = P*P
  ZNORM = SQRT(SIMP(P2, DX))
!  CP = CP/ZNORM
END SUBROUTINE NORM
 
SUBROUTINE RAD(CP2, RMS)
! Calculates the root mean square size RMS.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DX, X2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: CP2
  REAL (8), INTENT(OUT) :: RMS
!----------------------------------------------------------------------
   INTERFACE
    FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------
 REAL (8), DIMENSION(0:SIZE(CP2)-1) :: P2
!
  P2 = X2 * CP2
  RMS = SQRT(SIMP(P2, DX))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function, V is the potential and G is the nonlinearity. 
  USE COMM_DATA, ONLY : N,NX  
  USE GPE_DATA, ONLY : DX, V, G 
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
  !----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
  !----------------------------------------------------------------------
   INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!----------------------------------------------------------------------
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: TMP1D, P2, DP2, GP2
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: DCP, DP,  EMP1D
!
  TMP1D = ABS(CP)
  DCP = DIFF(TMP1D, DX)
  DP2 = DCP*DCP
  P2 = TMP1D * TMP1D
  GP2 = G * P2
!  
  TMP1D = (V + GP2)*P2 + DP2
  EMP1D = (V + GP2/2.D0)*P2 + DP2
!  
  MU = SIMP(TMP1D, DX)
  EN = SIMP(EMP1D, DX)
END SUBROUTINE CHEM

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN 
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX)  RESULT (DP)
! Computes the first derivative DP of P using
! Richardson extrapolation formula. The derivative at the  
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF
 
SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : X
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:), INTENT(IN) :: U2
  INTEGER :: I
!
  DO I = 0, N
    WRITE(FUNIT, 999) X(I), U2(I)
  END DO
  999 FORMAT(F12.4, E17.5E3)
END SUBROUTINE WRITE_DENSITY
 
!# File name : real1d.f90


==> BEC-GP-OMP/f_programs/src/real2d.f90 <==
!#  File name : real2d.f90	!# Last modified : 14 Mar 2016
!#  Fortran program for Gross-Pitaevskii equation in two-dimensional 
!#  anisotropic trap by real time propagation (Fortran 90/95 Version)
!
!# BEC-GP-OMP codes are developed and (c)opyright-ed by:
!#
!# Luis E. Young-S., Sadhan K. Adhikari
!# (UNESP - Sao Paulo State University, Brazil)
!#
!# Paulsamy Muruganandam
!# (Bharathidasan University, Tamil Nadu, India)
!#
!# Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
!#
!# Public use and modification of this code are allowed provided that the 
!# following three papers are cited:
!#
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209. 
!# [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the code.
!
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -V -mcmodel medium -shared-intel 
!
!# (2) GNU Fortran (gfortran)
! gfortran -O3 -fopenmp
!
MODULE COMM_DATA
! NX, NY : Number of space mesh points (X and Y)  
  INTEGER, PARAMETER :: NX = 200, NXX = NX-1, NX2 = NX/2 ! No. of X steps
  INTEGER, PARAMETER :: NY = 200, NYY = NY-1, NY2 = NY/2 ! No. of Y steps
! NSTP : Number of iterations to introduce the nonlinearity. 
! NSTP=0 reads the wave function, /=0 calculates the wave function.
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity.
  INTEGER, PARAMETER :: NSTP = 100000, NPAS = 100, NRUN = 5000
  REAL (8), PARAMETER :: PI = 3.14159265358979D0, SQR_2PI = 2.506628274631D0
  REAL (8), PARAMETER :: TWO_PI = 2.D0*PI, FOU_PI3 = 4.D0*PI/3.D0
  INTEGER, PARAMETER :: NN = NX*NY
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY, PI, SQR_2PI
  REAL (8), PARAMETER :: AHO = 1.D-6     		  ! Unit of length (l = 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO  ! Bohr radius (scaled with AHO)
  COMPLEX (8), PARAMETER :: CI = (0.D0,1.D0) 	 	  ! Complex i
!  
  REAL (8), PARAMETER :: DX = 0.1D0, DY = 0.1D0, DT = 0.001D0	! DX, DY : SPACE STEPS and DT : TIME STEP 
  INTEGER, PARAMETER  :: NATOMS = 500			  ! Number of Atoms
  REAL (8), PARAMETER :: AS = 94.60134*Bohr_a0	 	  ! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAMMA = 1.D0, NU = 1.D0	  ! GAMMA and NU : Parameteres of Trap
  REAL (8), PARAMETER :: D_Z = 1.D0			  ! D_Z = Axial Gaussian Width = l/SQRT(Lambda)
!
  REAL (8), PARAMETER :: G_2D = 4.D0*PI*AS*NATOMS/(SQR_2PI*D_Z)	! G_2D : Nonlinearity in the two-dimensional GP equation
  REAL (8), PARAMETER :: G_3D = G_2D*SQR_2PI*D_Z		! G_3D : Three-dimensional nonlinearity 
  REAL (8), PARAMETER :: GPAR = 0.5D0 				! Change for dynamics
!
! OPTION  decides which equation to be solved.
! OPTION=1 Solves -psi_xx-psi_yy+V(x,y)psi+G_2D|psi|^2 psi =i psi_t
! OPTION=2 Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G_2D|psi|^2 psi =i psi_t
  INTEGER, PARAMETER :: OPTION = 2 
! X(0:NX), Y(0:NY): Space mesh, V(0:NX,0:NY) : Potential, CP(0:NX,0:NY): Wave function 
  REAL (8), DIMENSION(0:NX, 0:NY) :: V, R2
  COMPLEX (8), DIMENSION(0:NX, 0:NY) :: CP
  REAL (8), DIMENSION(0:NX) :: X, X2
  REAL (8), DIMENSION(0:NY) :: Y, Y2
  REAL (8), DIMENSION(NX, NY) :: VDD
  REAL (8) :: G, GSTP, XOP, DZ2, GAM2, ANU2 
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY
  COMPLEX (8), DIMENSION(0:NX) :: CALA, CGAA
  COMPLEX (8), DIMENSION(0:NY) :: CALB, CGAB
  COMPLEX (8) :: CT0X, CT0Y
  COMPLEX (8) :: CA0, CB0, CA0R, CB0R
END MODULE CN_DATA 

PROGRAM GROSS_PITAEVSKII_SSCN_2D
   USE COMM_DATA, ONLY : NX, NY, NX2, NY2, NSTP, NPAS, NRUN
   USE GPE_DATA
   IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
   INTERFACE 
     SUBROUTINE INITIALIZE(CP)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE INITIALIZE
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE CALCULATE_TRAP()
     END SUBROUTINE CALCULATE_TRAP
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE COEF()
       IMPLICIT NONE
     END SUBROUTINE COEF
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE CALCNU(CP, DT)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(IN) :: DT
     END SUBROUTINE CALCNU
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE LUX(CP)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE LUX
   END INTERFACE
!------------------------
   INTERFACE 
     SUBROUTINE LUY(CP)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
     END SUBROUTINE LUY
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE NORM(CP, ZNORM)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(OUT) :: ZNORM
     END  SUBROUTINE NORM
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE RAD(CP2, RMS)
       IMPLICIT NONE
       REAL (8), DIMENSION(0:,0:), INTENT(IN) :: CP2
       REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
     END  SUBROUTINE RAD
   END INTERFACE
!------------------------
   INTERFACE
     SUBROUTINE CHEM(CP, MU, EN)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:,0:), INTENT(IN) :: CP
       REAL (8), INTENT(OUT) :: MU, EN
     END  SUBROUTINE CHEM
   END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE DENSITY_1DX(FUNIT, U2, DE1DX)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
    END  SUBROUTINE DENSITY_1DX
  END INTERFACE
!------------------------
  INTERFACE
    SUBROUTINE DENSITY_1DY(FUNIT, U2, DE1DY)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
    END  SUBROUTINE DENSITY_1DY
  END INTERFACE
!------------------------ END INTERFACE BLOCKS -------------------
  INTEGER :: K
  REAL (8) :: ZNORM, MU, EN, T, T1, T2
  REAL (8), DIMENSION(0:NX, 0:NY) :: CP2
!  <x> = RMS(1), <y> = RMS(2), <rho> = RMS(3)
  REAL (8), DIMENSION(3) :: RMS
  REAL (8), DIMENSION(0:NX) :: DEN1X
  REAL (8), DIMENSION(0:NY) :: DEN1Y
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME(T1)
! 
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE(CP)
!
  OPEN(17, FILE = 'real2d-out.txt')
  OPEN(14, FILE = 'real2d-rms.txt')  
!
  WRITE(17,900) OPTION 
  WRITE(14,900) OPTION 
  WRITE(17,*) 
  WRITE(14,*) 
  WRITE(17,901) NATOMS, AHO
  WRITE(17,902) AS/Bohr_a0 
  WRITE(17,910) G_3D 
  WRITE(17,903) G_2D 
  WRITE(17,904) GAMMA, NU
  WRITE(17,909) D_Z
  WRITE(17,*)
  WRITE(17,905) NX, NY
  WRITE(17,906) DX, DY 
  WRITE(17,907) NSTP, NPAS, NRUN  
  WRITE(17,908) DT 
  WRITE(17,*)
  WRITE(17, 1014) GPAR 
  WRITE(17,*)
  900 FORMAT(' Real time propagation 2d,   OPTION = ',I3 )
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0')
  910 FORMAT('  Nonlinearity G_3D =',F16.6 )
  903 FORMAT('  Nonlinearity G_2D =',F16.6 )
  904 FORMAT('  Parameters of trap: GAMMA =',F7.2, ', NU =',F7.2)
  909 FORMAT('  Axial Gaussian Width =',F7.2)
  905 FORMAT(' # Space Stp: NX = ', I8, ', NY = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6, ', DY = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
!
  WRITE (17, 1001)
  WRITE (17, 1002)
  WRITE (17, 1001)
  WRITE (14, 1001)
  WRITE (14, 1011)
  WRITE (14, 1001)
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 5X, '<rho>', 5X, '|Psi(0,0)|^2')
  1011 FORMAT ('Values of rms size:', 8X, '<x>', 13X, '<y>', 13X, '<rho>')
  1003 FORMAT ('Initial    : ', 4X,  F8.4, F12.3, F12.4, 2F11.3)
  1013 FORMAT (11X, 'Initial:', F14.5, 2F16.5)
!  
   CP2 = ABS(CP)**2
!   OPEN(21, FILE = 'real2d-den-init.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CLOSE(21)
! 
!   OPEN(11, FILE = 'real2d-den-init1d_x.txt')
!   OPEN(12, FILE = 'real2d-den-init1d_y.txt')
!   CALL DENSITY_1DX(11, CP2, DEN1X)
!   CALL DENSITY_1DY(12, CP2, DEN1Y)
!   CLOSE(11)
!   CLOSE(12)
!
  IF(NSTP /= 0)THEN
     GSTP = XOP*G_2D/DFLOAT(NSTP)
     G = 0.D0
     CALL NORM(CP,ZNORM)	! NORM() calculates norm and restores normalization.
     CALL CHEM(CP, MU, EN)	! CHEM() calculates the chemical potential MU and energy EN.
     CP2 = ABS(CP)**2
     CALL RAD(CP2, RMS)		! RAD() calculates the r.m.s radius RMS.
     WRITE (17, 1003) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
     WRITE (14, 1013) RMS(1:3)
! 
     DO K = 1, NSTP 		! NSTP iterations to introduce the nonlinearity
       G = G + GSTP
       CALL CALCNU(CP, DT)
       CALL LUX(CP)
       CALL LUY(CP)
     END DO
     CALL NORM(CP,ZNORM)
     CALL CHEM(CP, MU, EN)
     CP2=ABS(CP)**2
     CALL RAD(CP2, RMS)
     WRITE (17, 1005) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
     WRITE (14, 1015) RMS(1:3)
     1005 FORMAT('After NSTP iter.:',  F8.4, F12.3, F12.4, 2F11.3)
     1015 FORMAT (2X, 'After NSTP iter.:', F14.5, 2F16.5) 
!  
!   OPEN(21, FILE = 'real2d-den-nstp.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CLOSE(21)
! 
!   OPEN(11, FILE = 'real2d-den-nstp1d_x.txt')
!   OPEN(12, FILE = 'real2d-den-nstp1d_y.txt')
!   CALL DENSITY_1DX(11, CP2, DEN1X)
!   CALL DENSITY_1DY(12, CP2, DEN1Y)
!   CLOSE(11)
!   CLOSE(12)
!
  ELSE
    G = XOP*G_2D
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN) 
    CP2 = ABS(CP)**2
    CALL RAD(CP2, RMS)  
    WRITE (17, 1003) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
    WRITE (14, 1013) RMS(1:3) 
  END IF
!
  T=0.D0
  IF((NPAS /= 0).OR.(NRUN /= 0)) OPEN(8, FILE = 'real2d-dyna.txt')
! 
  DO K = 1, NPAS ! NPAS iterations transient
     T = T + DT
     CALL CALCNU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
      IF (MOD(K,20).EQ.0) THEN
       CP2=ABS(CP)**2
       CALL RAD(CP2, RMS)
       WRITE(8,1008) T*XOP, RMS(1), RMS(2), RMS(3)
      END IF
  END DO
  IF(NPAS /= 0)THEN 
    CALL NORM(CP,ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2 = ABS(CP)**2
    CALL RAD(CP2, RMS)
    WRITE (17, 1006) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
    WRITE (14, 1016) RMS(1:3)
    1006 FORMAT('After NPAS iter.:', F8.4, F12.3, F12.4, 2F11.3)
    1016 FORMAT (2X, 'After NPAS iter.:', F14.5, 2F16.5)
  END IF
!  
  OPEN(21, FILE = 'real2d-den.txt')
    CALL WRITE_DENSITY(21, CP2)
  CLOSE(21)
  OPEN(11, FILE = 'real2d-den1d_x.txt')
  OPEN(12, FILE = 'real2d-den1d_y.txt')
    CALL DENSITY_1DX(11, CP2, DEN1X)
    CALL DENSITY_1DY(12, CP2, DEN1Y)
  CLOSE(11)
  CLOSE(12)
!
!  The following line defines a problem which is studied in the time evolution.
  G = GPAR*G
!
  DO K = 1, NRUN	! NRUN iterations to study a nonstationary problem
    T = T + DT 
    CALL CALCNU(CP, DT)
    CALL LUX(CP)
    CALL LUY(CP)
     IF (MOD(K,20).EQ.0) THEN
      CP2 = ABS(CP)**2
      CALL RAD(CP2, RMS)
      WRITE(8,1008) T*XOP, RMS(1), RMS(2), RMS(3)
     END IF
  END DO
  CLOSE(8)
  IF(NRUN /= 0)THEN 
    CALL NORM(CP,ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2=ABS(CP)**2
    CALL RAD(CP2, RMS)
    WRITE (17, 1007) ZNORM, MU/XOP, EN/XOP, RMS(3), CP2(NX2, NY2)
    WRITE (14, 1017) RMS(1:3)
    1007 FORMAT('After NRUN iter.:', F8.4, F12.3, F12.4, 2F11.3)
    1017 FORMAT (2X, 'After NRUN iter.:', F14.5, 2F16.5)
    1014 FORMAT(' * Change for dynamics: GPAR = ',F11.3,' *')
!  
!   OPEN(21, FILE = 'real2d-den-nrun.txt')
!   CALL WRITE_DENSITY(21, CP2)
!   CLOSE(21)
! 
!   OPEN(11, FILE = 'real2d-den-nrun1d_x.txt')
!   OPEN(12, FILE = 'real2d-den-nrun1d_y.txt')
!   CALL DENSITY_1DX(11, CP2, DEN1X)
!   CALL DENSITY_1DY(12, CP2, DEN1Y)
!   CLOSE(11)
!   CLOSE(12)
! 
  END IF
!
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (17, 1001)
  WRITE (14, 1001)
  WRITE (17,*)
  WRITE (17,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (17,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
  1008 FORMAT(4F10.4)
! 
END PROGRAM GROSS_PITAEVSKII_SSCN_2D

SUBROUTINE INITIALIZE(CP)
! Routine that initializes the constant and variables and calculates the initial wave function CP.
  USE COMM_DATA, ONLY : NX, NY, NX2, NY2, PI, NSTP
  USE GPE_DATA, ONLY : GAMMA, DX, DY, X, X2, Y, Y2, R2, NU, GAM2, ANU2
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), DIMENSION(0:NX,0:NY):: TMP2D
  REAL (8) ::  QR_GAM, TX, TY, TMP
  INTEGER :: I, J
!  
  GAM2 = GAMMA*GAMMA
  ANU2 = NU*NU
  QR_GAM = SQRT(SQRT(NU*GAMMA)/PI)
!
  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  FORALL (I=0:NY) Y(I) = (I-NY2)*DY
  X2 = X*X
  Y2 = Y*Y
  FORALL (I=0:NX) R2(I,:) = X2(I) + Y2
!         
  IF (NSTP == 0) THEN
    WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./real2d < imag2d-den.txt"
    DO I = 0,NX
      DO J = 0,NY 
        READ (*, *)TX, TY, TMP
        CP(I,J) = SQRT(TMP)
      END DO
    END DO
  ELSE 
    FORALL (I=0:NX) TMP2D(I,:) = (GAMMA*X2(I) + NU*Y2)/2.D0
    CP = QR_GAM*EXP(-TMP2D)
  END IF
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
! Routine that  initializes the harmonic oscillator potential V.
  USE COMM_DATA, ONLY : NX
  USE GPE_DATA, ONLY : XOP, GAM2, X2, Y2, V, ANU2
  IMPLICIT NONE
  INTEGER :: I
!
  DO I = 0, NX
    V(I,:) = (GAM2*X2(I) + ANU2*Y2)
  END DO
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF()
!   Calculates the coefficients needed in subroutine LUX and LUY
  USE COMM_DATA, ONLY : NXX, NYY
  USE GPE_DATA, ONLY : DX, DY, DT, CI
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J
  REAL (8) :: DX2, DY2, DXX, DYY
  COMPLEX (8) :: CDT
!
  DX2 = DX*DX   ! Generating the Coefficients for the
  DY2 = DY*DY   ! C-N method (to solve the spatial part)           
  DXX = 1.D0/DX2
  DYY = 1.D0/DY2
  CDT = CI*DT
  CA0 = 1.D0+CDT*DXX
  CA0R = 1.D0-CDT*DXX
  CB0 = 1.D0+CDT*DYY
  CB0R = 1.D0-CDT*DYY
!
  CT0X = -CDT*DXX/2.D0
  CALA(NXX) = 0.D0
  CGAA(NXX) = -1.D0/CA0
  DO I = NXX, 1, -1
     CALA(I-1) = CT0X*CGAA(I)
     CGAA(I-1) = -1.D0/(CA0+CT0X*CALA(I-1))
  END DO
!
  CT0Y = -CDT*DYY/2.D0
  CALB(NYY) = 0.D0
  CGAB(NYY) = -1.D0/CB0
  DO J = NYY, 1, -1
     CALB(J-1) = CT0Y*CGAB(J)
     CGAB(J-1) = -1.D0/(CB0+CT0Y*CALB(J-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
! Solves the partial differential equation with the potential and 
! the nonlinear term.
  USE COMM_DATA, ONLY : NX, NY, NXX, NYY
  USE GPE_DATA, ONLY : CI, V, G 
  IMPLICIT NONE
!----------------------------------------------------------------------
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:NX,0:NY) :: P, P2, TMP2D, DP
!
 
  P = ABS(CP)
  P2 = P*P
!   
  TMP2D = DT*(V + G*P2) 
  CP = CP*EXP(-CI*TMP2D)
 
END SUBROUTINE CALCNU

SUBROUTINE LUX(CP)
  ! Solves the partial differential equation only with the X-space
  ! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NXX
  USE CN_DATA, ONLY : CA0R, CT0X, CALA, CGAA  
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  INTEGER :: I, J
  COMPLEX (8) :: CBE(0:NXX,0:NY), CXX(0:NXX,0:NY)
!
 DO J =0,NY 
  CBE(NXX,J) = CP(NXX,J)
  DO I = NXX, 1, -1
     CXX(I,J) = -CT0X*CP(I+1,J)+CA0R*CP(I,J)-CT0X*CP(I-1,J)
  END DO
 END DO

 DO J =0,NY 
  DO I = NXX, 1, -1
     CBE(I-1,J) = CGAA(I)*(CT0X*CBE(I,J)-CXX(I,J))
  END DO
!-----------------------------
! Boundary condition reflecting 
  CP(0,J) = 0.D0
  DO I = 0, NXX
     CP(I+1,J) = CALA(I)*CP(I,J) + CBE(I,J)
  END DO
  CP(NX,J) = 0.D0
 END DO
!-----------------------------
END SUBROUTINE LUX

SUBROUTINE LUY(CP)
  ! Solves the partial differential equation only with the Y-space
  ! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NYY
  USE CN_DATA, ONLY :   CB0R, CT0Y, CALB, CGAB   
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  INTEGER :: I, J
  COMPLEX (8) :: CBE(0:NX,0:NYY), CYY(0:NX,0:NYY)
!
 DO I=0,NX
  CBE(I,NYY) = CP(I,NYY)
  DO J = NYY, 1, -1
     CYY(I,J) = -CT0Y*CP(I,J+1)+CB0R*CP(I,J)-CT0Y*CP(I,J-1)
  END DO
 END DO

 DO I=0,NX
  DO J = NYY, 1, -1
     CBE(I,J-1) = CGAB(J)*(CT0Y*CBE(I,J)-CYY(I,J))
  END DO
!-----------------------------
! Boundary condition reflecting: 
  CP(I,0) = 0.D0
  DO J = 0, NYY
     CP(I,J+1) = CALB(J)*CP(I,J) + CBE(I,J)
  END DO
  CP(I,NY) = 0.D0
 END DO
!-----------------------------
END SUBROUTINE LUY

SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to unity.
  USE GPE_DATA, ONLY : DX, DY
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
!----------------------------------------------------------------------  
  REAL (8), DIMENSION(0:SIZE(CP,1)-1,0:SIZE(CP,2)-1) :: P, TMP2D
!  
  P = ABS(CP)
  TMP2D = P*P
  ZNORM = INTEGRATE(TMP2D, DX, DY)
  !CP = CP/SQRT(ZNORM)
END SUBROUTINE NORM

SUBROUTINE RAD(P, RMS) 
! Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, R2, X2, Y2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:), INTENT(IN) :: P
  REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
!----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
!----------------------------------------------------------------------
  INTEGER :: I,J
  REAL (8), DIMENSION(0:SIZE(P,1)-1,0:SIZE(P,2)-1) :: TMP2D
!  
  FORALL(J=0:NY) TMP2D(:,J) = X2*P(:,J)
    RMS(1) = SQRT(INTEGRATE(TMP2D, DX, DY))
  FORALL(I=0:NX) TMP2D(I,:) = Y2*P(I,:)
    RMS(2) = SQRT(INTEGRATE(TMP2D, DX, DY))
  TMP2D = R2*P
    RMS(3) = SQRT(INTEGRATE(TMP2D, DX, DY))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function, V is the potential and G is the nonlinearity.
  USE COMM_DATA, ONLY : NX, NY,NXX,NYY
  USE GPE_DATA, ONLY : DX, DY, V, G 
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
  !----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
  !----------------------------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(P2, DX, DY) RESULT(RES)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: P2
      REAL (8), INTENT(IN) :: DX, DY
      REAL (8) :: RES
    END FUNCTION INTEGRATE
  END INTERFACE
 !-------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: P, DP, DPX, DPY, P2, GP2 
  REAL (8), DIMENSION(0:NX,0:NY) :: DP2, TMP2D, EMP2D 
!
  P = ABS(CP)
   DO I = 0, NX
    DPY(I,:) = DIFF(P(I,:), DY)
   END DO
   DO I = 0, NY
    DPX(:,I) = DIFF(P(:,I), DX)
   END DO
!
  P2 = P * P
  GP2 = G*P2
  DP2 = DPX*DPX + DPY*DPY  
! 
  TMP2D = (V + GP2)*P2 + DP2      
  EMP2D = (V + GP2/2.D0)*P2 + DP2    
!     
  MU = INTEGRATE(TMP2D, DX, DY)
  EN = INTEGRATE(EMP2D, DX, DY)
END SUBROUTINE CHEM

PURE FUNCTION SIMP(F, DX)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: SIMP
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  SIMP = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
  ! Computes the first derivative DP of P using
  ! Richardsonextrapolation formula. The derivative at the  
  ! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF
 
SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : X, Y
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  INTEGER :: I, J
!
  DO I = 0, NX
     DO J = 0, NY
        WRITE(FUNIT, 999) X(I), Y(J), U2(I,J)
     END DO
     WRITE(FUNIT, *)
  END DO
  999 FORMAT(2F12.4, E17.5E3)
END SUBROUTINE WRITE_DENSITY

SUBROUTINE DENSITY_1DX(FUNIT, U2, DE1DX)
  USE COMM_DATA, ONLY : NX
  USE GPE_DATA, ONLY : X, DY
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I
!
      DO I = 0, NX 
	 DE1DX(I) = SIMP(U2(I,:), DY)
         WRITE(FUNIT, 1001) X(I), DE1DX(I)
      END DO
  1001 FORMAT(F10.2, E17.5E3)
END SUBROUTINE DENSITY_1DX

SUBROUTINE DENSITY_1DY(FUNIT, U2, DE1DY)
  USE COMM_DATA, ONLY : NY
  USE GPE_DATA, ONLY : Y, DX
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: J
!
      DO J = 0, NY 
	 DE1DY(J) = SIMP(U2(:,J), DX)
         WRITE(FUNIT, 1001) Y(J), DE1DY(J)
      END DO
  1001 FORMAT(F10.2, E17.5E3)
END SUBROUTINE DENSITY_1DY

FUNCTION INTEGRATE(U, DX, DY) RESULT(RES)
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:), INTENT(IN) :: U
  REAL (8), INTENT (IN) :: DX, DY
  REAL (8) :: RES
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: SIMP
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------  
  REAL (8), DIMENSION(0:SIZE(U,1)-1) :: TMP1D
  INTEGER :: I, NX
!
  NX = SIZE(U,1)-1 
  FORALL (I = 0:NX) TMP1D(I) = SIMP(U(I,0:), DY)
  RES = SIMP(TMP1D, DX)
END FUNCTION INTEGRATE

!# File name : real2d.f90


==> BEC-GP-OMP/f_programs/src/real3d.f90 <==
!#  File name : real3d.f90	!# Last modified : 14 Mar 2016
!#  Fortran program for Gross-Pitaevskii equation in three-dimensional 
!#  anisotropic trap by real time propagation (Fortran 90/95 Version)
!
!# BEC-GP-OMP codes are developed and (c)opyright-ed by:
!#
!# Luis E. Young-S., Sadhan K. Adhikari
!# (UNESP - Sao Paulo State University, Brazil)
!#
!# Paulsamy Muruganandam
!# (Bharathidasan University, Tamil Nadu, India)
!#
!# Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
!#
!# Public use and modification of this code are allowed provided that the 
!# following three papers are cited:
!#
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209. 
!# [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the code.
!
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -V -mcmodel medium -shared-intel 
!
!# (2) GNU Fortran (gfortran)
! gfortran -O3 -fopenmp -fno-automatic
!
MODULE COMM_DATA
! NX, NY, NZ : Number of space mesh points (X, Y and Z)  
  INTEGER, PARAMETER :: NX = 200, NXX = NX-1, NX2 = NX/2
  INTEGER, PARAMETER :: NY = 160, NYY = NY-1, NY2 = NY/2
  INTEGER, PARAMETER :: NZ = 120, NZZ = NZ-1, NZ2 = NZ/2
  INTEGER, PARAMETER :: NNN = NX*NY*NZ
! NSTP : Number of iterations to introduce the nonlinearity. 
! NSTP=0 reads the wave function, /=0 calculates the wave function.
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity. 
  INTEGER, PARAMETER :: NSTP = 40000, NPAS = 100, NRUN = 4000
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
END MODULE COMM_DATA
!
MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY, NZ, PI
  REAL (8), PARAMETER :: AHO = 1.D-6     		 ! Unit of length (= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO ! Bohr radius (scaled with AHO)
  COMPLEX (8), PARAMETER :: CI = (0.D0,1.D0)		 ! Complex i
!  
  REAL (8), PARAMETER :: DX = 0.1D0, DY = DX, DZ = DX	 ! DX, DY, DZ : SPACE STEPS
  REAL (8), PARAMETER :: DT = 0.002D0			 ! DT : TIME STEP 
  INTEGER, PARAMETER :: NATOMS = 500			 ! Number of Atoms
  REAL (8), PARAMETER :: AS = 67.532483D0*Bohr_a0	 ! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: GAMMA = 1.D0, ANU = 1.414214D0, LAMBDA = 2.D0	! NU, ANU, LAMBDA : Parameteres of Trap in x, y and z directions
! 
  REAL (8), PARAMETER :: G0 = 4.D0*PI*AS*NATOMS! 22.454D0 !		! Three-dim nonlinearity 
  REAL (8), PARAMETER :: GPAR = 0.5D0					! Change for dynamics
!
! OPTION   decides which equation to be solved.
! OPTION=1 Solves -psi_xx-psi_yy-psi_zz+V(x,y,z)psi+G0|psi|^2 psi=i psi_t
! OPTION=2 Solves [-psi_xx-psi_yy-psi_zz+V(x,y,z)psi]/2+G0|psi|^2 psi=i psi_t
  INTEGER, PARAMETER :: OPTION = 2 
! X(0:NX), Y(0:NY), Z(0:NZ) : Space mesh, V(0:NX,0:NY,0:NZ) : Potential, 
! CP(0:NX,0:NY,0:NZ) : Wave function  
  REAL (8), DIMENSION(0:NX) :: X, X2
  REAL (8), DIMENSION(0:NY) :: Y, Y2
  REAL (8), DIMENSION(0:NZ) :: Z, Z2
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: V, R2
  COMPLEX (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: CP 
  REAL (8) :: G,  XOP
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY, NZ
  COMPLEX (8), DIMENSION(0:NX) :: CALA, CGAA
  COMPLEX (8), DIMENSION(0:NY) :: CALB, CGAB
  COMPLEX (8), DIMENSION(0:NZ) :: CALC, CGAC
  COMPLEX (8) :: CT0X, CT0Y, CT0Z
  COMPLEX (8) :: CA0, CB0, CC0, CA0R, CB0R, CC0R
END MODULE CN_DATA 

PROGRAM GROSS_PITAEVSKII_SSCN_3D
  USE COMM_DATA, ONLY : NX, NY, NZ, NX2, NY2, NZ2, NSTP, NPAS, NRUN
  USE GPE_DATA
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I) and the initial wave function. 
! Subroutine CALCULATE_TRAP() used to initialize the harmonic oscillator potential V. 
! Subroutine COEF() used to generate the coefficients for the Crank-Nicholson Scheme. 
! The routine CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ interface blocks -----------------------       
  INTERFACE 
    SUBROUTINE INITIALIZE()
    END SUBROUTINE INITIALIZE
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCULATE_TRAP()
    END SUBROUTINE CALCULATE_TRAP
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE COEF()
    END SUBROUTINE COEF
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE LUX(CP)
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUX
  END INTERFACE
!------------------------
  INTERFACE 
    SUBROUTINE LUY(CP)
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUY
  END INTERFACE
!------------------------ 
  INTERFACE 
    SUBROUTINE LUZ(CP)
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUZ
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE RAD(CP2, RMS)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: CP2
      REAL (8), DIMENSION(:), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE
!---------------------------
  INTERFACE
    SUBROUTINE WRITE_3D(FUNIT, U2)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
    END  SUBROUTINE WRITE_3D
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE WRITE_2DXY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
    END  SUBROUTINE WRITE_2DXY
  END INTERFACE
!----------------------------
  INTERFACE
    SUBROUTINE WRITE_2DXZ(FUNIT, U2)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
    END  SUBROUTINE WRITE_2DXZ
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN2DXZ(FUNIT, U2, DE2DXZ)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:,0:), INTENT(OUT) :: DE2DXZ
    END  SUBROUTINE DEN2DXZ
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN2DXY(FUNIT, U2, DE2DXY)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:,0:), INTENT(OUT) :: DE2DXY
    END  SUBROUTINE DEN2DXY
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN1DZ(FUNIT, U2, DE1DZ)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DZ
    END  SUBROUTINE DEN1DZ
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN1DX(FUNIT, U2, DE1DX)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
    END  SUBROUTINE DEN1DX
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN1DY(FUNIT, U2, DE1DY)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
    END  SUBROUTINE DEN1DY
  END INTERFACE
!------------------------ 
  INTERFACE
    SUBROUTINE DEN2DYZ(FUNIT, U2, DE2DYZ)
      IMPLICIT NONE
      INTEGER :: FUNIT
      REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: U2
      REAL (8), DIMENSION(0:,0:), INTENT(OUT) :: DE2DYZ
    END  SUBROUTINE DEN2DYZ
  END INTERFACE
!-------------------- END INTERFACE BLOCKS -----------------------
  INTEGER :: K
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: CP2
!  <r> = RMS(1), <x> = RMS(2), <y> = RMS(3), <z> = RMS(4)
  REAL (8), DIMENSION(4) :: RMS
  REAL (8) :: GSTP 
  REAL (8) :: ZNORM, MU, EN, T, T1, T2
  REAL (8), DIMENSION(0:NZ) :: DEN1Z
  REAL (8), DIMENSION(0:NX, 0:NY) :: DEN2XY
  REAL (8), DIMENSION(0:NX) :: DEN1X
  REAL (8), DIMENSION(0:NX, 0:NZ) :: DEN2XZ
  REAL (8), DIMENSION(0:NY, 0:NZ) :: DEN2YZ
  REAL (8), DIMENSION(0:NY) :: DEN1Y
  INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE 
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
!
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.D0
    CASE (2)
      XOP = 2.D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!
  OPEN(17, FILE = 'real3d-out.txt')
  OPEN(14, FILE = 'real3d-rms.txt')
!
  WRITE(17,900) OPTION 
  WRITE(14,900) OPTION 
  WRITE(17,*) 
  WRITE(14,*) 
  WRITE(17,901) NATOMS, AHO
  WRITE(17,902) AS/Bohr_a0 
  WRITE(17,903) G0 
  WRITE(17,904) GAMMA, ANU, LAMBDA
  WRITE(17,*)
  WRITE(17,905) NX, NY, NZ
  WRITE(17,906) DX, DY, DZ
  WRITE(17,907) NSTP, NPAS, NRUN  
  WRITE(17,908) DT 
  WRITE(17,*)
  WRITE(17, 1014) GPAR 
  WRITE(17,*)
  900 FORMAT(' Real time propagation 3D,   OPTION =',I3 )
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0 ')
  903 FORMAT('  Nonlinearity G_3D =',F16.6)
  904 FORMAT('  Parameters of trap: NU =',F9.6, ', ANU =',F9.6, ', LAMBDA =',F9.6)
  905 FORMAT(' # Space Stp: NX = ', I8, ', NY = ', I8, ', NZ = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6, ', DY = ', F10.6, ', DZ = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
  1014 FORMAT(' * Change for dynamics: GPAR = ',F11.3 ' *')
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE()
! CALCULATE_TRAP() initializes the harmonic oscillator potential V.
  CALL CALCULATE_TRAP()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
!
  WRITE (17, 1001)
  WRITE (17, 1002)
  WRITE (17, 1001)
  WRITE (14, 1001)
  WRITE (14, 1012)
  WRITE (14, 1001)
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 5X, '<r>', 5X, '|Psi(0,0,0)|^2')
  1012 FORMAT ('Values of rms size:', 5X, '<r>', 10X, '<x>', 10X, '<y>', 10X, '<z>')
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.3, 2F11.3)
  1013 FORMAT (11X, 'Initial:', F12.5, 3F13.5)
!
  CP2=ABS(CP)**2
  !OPEN(31, FILE = 'real3d-den-init.txt')
  !CALL WRITE_3D(31, CP2)
  !CLOSE(31)

  !OPEN(11, FILE = 'real3d-den-init1d_z.txt')
  !OPEN(12, FILE = 'real3d-den-init1d_x.txt')
  !OPEN(13, FILE = 'real3d-den-init1d_y.txt')
  !CALL DEN1DZ(11, CP2, DEN1Z)
  !CALL DEN1DX(12, CP2, DEN1X)
  !CALL DEN1DY(13, CP2, DEN1Y)
  !CLOSE(11)
  !CLOSE(12)
  !CLOSE(13)

  !OPEN(21, FILE = 'real3d-den-init2d_xz.txt')
  !OPEN(22, FILE = 'real3d-den-init2d_xy.txt')
  !OPEN(23, FILE = 'real3d-den-init2d_yz.txt')
  !CALL DEN2DXZ(21, CP2, DEN2XZ)
  !CALL DEN2DXY(22, CP2, DEN2XY)
  !CALL DEN2DYZ(23, CP2, DEN2YZ)
  !CLOSE(21)
  !CLOSE(22)
  !CLOSE(23)

  !OPEN(32, FILE = 'real3d-den-init3d_x0z.txt')
  !OPEN(33, FILE = 'real3d-den-init3d_xy0.txt')
  !CALL WRITE_2DXZ(32, CP2)
  !CALL WRITE_2DXY(33, CP2)
  !CLOSE(32)
  !CLOSE(33)
!   
  IF(NSTP /= 0 ) THEN
    GSTP = XOP*G0/DFLOAT(NSTP)    
    G = 0.D0
    CALL NORM(CP, ZNORM)	! NORM() calculates norm and restores normalization.
    CALL CHEM(CP, MU, EN)	! CHEM() calculates the chemical potential MU and energy EN.
    CP2=ABS(CP)**2
    CALL RAD(CP2, RMS)		! RAD() calculates the r.m.s radius RMS.
    WRITE (17, 1003) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
    WRITE (14, 1013) RMS(1:4) 
! 
    DO K = 1, NSTP		! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU(CP, DT)
      CALL LUX(CP)
      CALL LUY(CP)
      CALL LUZ(CP)
    END DO
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2=ABS(CP)**2
    CALL RAD(CP2, RMS)
    WRITE (17, 1005) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
    WRITE (14, 1015) RMS(1:4)
    1005 FORMAT('After NSTP iter.:', F8.4, 2F12.3, 2F11.3)
    1015 FORMAT (2X, 'After NSTP iter.:', F12.5, 3F13.5)  
!
    !OPEN(31, FILE = 'real3d-den-nstp.txt')
    !CALL WRITE_3D(31, CP2)
    !CLOSE(31)

    !OPEN(11, FILE = 'real3d-den-nstp1d_z.txt')
    !OPEN(12, FILE = 'real3d-den-nstp1d_x.txt')
    !OPEN(13, FILE = 'real3d-den-nstp1d_y.txt')
    !CALL DEN1DZ(11, CP2, DEN1Z)
    !CALL DEN1DX(12, CP2, DEN1X)
    !CALL DEN1DY(13, CP2, DEN1Y)
    !CLOSE(11)
    !CLOSE(12)
    !CLOSE(13)

    !OPEN(21, FILE = 'real3d-den-nstp2d_xz.txt')
    !OPEN(22, FILE = 'real3d-den-nstp2d_xy.txt')
    !OPEN(23, FILE = 'real3d-den-nstp2d_yz.txt')
    !CALL DEN2DXZ(21, CP2, DEN2XZ)
    !CALL DEN2DXY(22, CP2, DEN2XY)
    !CALL DEN2DYZ(23, CP2, DEN2YZ)
    !CLOSE(21)
    !CLOSE(22)
    !CLOSE(23)

    !OPEN(32, FILE = 'real3d-den-nstp3d_x0z.txt')
    !OPEN(33, FILE = 'real3d-den-nstp3d_xy0.txt')
    !CALL WRITE_2DXZ(32, CP2)
    !CALL WRITE_2DXY(33, CP2)
    !CLOSE(32)
    !CLOSE(33)
!   
  ELSE
    G = XOP*G0
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN) 
    CP2=ABS(CP)**2
    CALL RAD(CP2, RMS)  
    WRITE (17, 1003) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
    WRITE (14, 1013) RMS(1:4) 
  END IF
!
  T = 0.D0
  IF((NPAS /= 0).OR.(NRUN /= 0)) OPEN(8, FILE = 'real3d-dyna.txt')  
!
  DO K = 1, NPAS ! NPAS iterations transient
     T = T + DT
     CALL CALCNU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     CALL LUZ(CP)
      IF (MOD(K,2).EQ.0) THEN
       CP2=ABS(CP)**2
       CALL RAD(CP2, RMS)
       WRITE(8,1008) T*XOP,  RMS(2), RMS(3), RMS(4)
      END IF
  END DO
  IF(NPAS /= 0)THEN   
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2 = ABS(CP)**2 
    CALL RAD(CP2, RMS)
    WRITE (17, 1006) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
    WRITE (14, 1016) RMS(1:4)
    1006 FORMAT('After NPAS iter.:',F8.4, 2F12.3, 2F11.3)
    1016 FORMAT (2X, 'After NPAS iter.:', F12.5, 3F13.5)
  END IF  
! 
    OPEN(31, FILE = 'real3d-den.txt')
    CALL WRITE_3D(31, CP2)
    CLOSE(31)

    OPEN(11, FILE = 'real3d-den1d_z.txt')
    OPEN(12, FILE = 'real3d-den1d_x.txt')
    OPEN(13, FILE = 'real3d-den1d_y.txt')
    CALL DEN1DZ(11, CP2, DEN1Z)
    CALL DEN1DX(12, CP2, DEN1X)
    CALL DEN1DY(13, CP2, DEN1Y)
    CLOSE(11)
    CLOSE(12)
    CLOSE(13)

    !OPEN(21, FILE = 'real3d-den2d_xz.txt')
    !OPEN(22, FILE = 'real3d-den2d_xy.txt')
    !OPEN(23, FILE = 'real3d-den2d_yz.txt')
    !CALL DEN2DXZ(21, CP2, DEN2XZ)
    !CALL DEN2DXY(22, CP2, DEN2XY)
    !CALL DEN2DYZ(23, CP2, DEN2YZ)
    !CLOSE(21)
    !CLOSE(22)
    !CLOSE(23)

    !OPEN(32, FILE = 'real3d-den3d_x0z.txt')
    !OPEN(33, FILE = 'real3d-den3d_xy0.txt')
    !CALL WRITE_2DXZ(32, CP2)
    !CALL WRITE_2DXY(33, CP2)
    !CLOSE(32)
    !CLOSE(33)
! 
!  The following line defines a problem which is studied in the time evolution.
  G = GPAR*G
!
  DO K = 1, NRUN	! NRUN iterations to study a nonstationary problem
     T = T + DT
     CALL CALCNU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     CALL LUZ(CP)
      IF (MOD(K,2).EQ.0) THEN
       CP2=ABS(CP)**2
       CALL RAD(CP2, RMS)
       WRITE(8,1008) T*XOP,  RMS(2), RMS(3), RMS(4)
      END IF
  END DO
  CLOSE (8)
  IF(NRUN /= 0)THEN   
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CP2 = ABS(CP)**2 
    CALL RAD(CP2, RMS)
    WRITE (17, 1007) ZNORM, MU/XOP, EN/XOP, RMS(1), CP2(NX2, NY2, NZ2)
    WRITE (14, 1017) RMS(1:4)
    1007 FORMAT('After NRUN iter.:',F8.4, 2F12.3, 2F11.3)
    1017 FORMAT (2X, 'After NRUN iter.:', F12.5, 3F13.5)
!
    !OPEN(31, FILE = 'real3d-den-nrun.txt')
    !CALL WRITE_3D(31, CP2)
    !CLOSE(31)

    !OPEN(11, FILE = 'real3d-den-nrun1d_z.txt')
    !OPEN(12, FILE = 'real3d-den-nrun1d_x.txt')
    !OPEN(13, FILE = 'real3d-den-nrun1d_y.txt')
    !CALL DEN1DZ(11, CP2, DEN1Z)
    !CALL DEN1DX(12, CP2, DEN1X)
    !CALL DEN1DY(13, CP2, DEN1Y)
    !CLOSE(11)
    !CLOSE(12)
    !CLOSE(13)

    !OPEN(21, FILE = 'real3d-den-nrun2d_xz.txt')
    !OPEN(22, FILE = 'real3d-den-nrun2d_xy.txt')
    !OPEN(23, FILE = 'real3d-den-nrun2d_yz.txt')
    !CALL DEN2DXZ(21, CP2, DEN2XZ)
    !CALL DEN2DXY(22, CP2, DEN2XY)
    !CALL DEN2DYZ(23, CP2, DEN2YZ)
    !CLOSE(21)
    !CLOSE(22)
    !CLOSE(23)

    !OPEN(32, FILE = 'real3d-den-nrun3d_x0z.txt')
    !OPEN(33, FILE = 'real3d-den-nrun3d_xy0.txt')
    !CALL WRITE_2DXZ(32, CP2)
    !CALL WRITE_2DXY(33, CP2)
    !CLOSE(32)
    !CLOSE(33)
! 
  END IF     
! 
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (17, 1001)
  WRITE (14, 1001)
  WRITE (17,*)
  WRITE (17,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (17,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
  1008 FORMAT(5F10.4)
!   
END PROGRAM GROSS_PITAEVSKII_SSCN_3D

SUBROUTINE INITIALIZE()
!   Routine that initializes the constant and variables.
!   Calculates the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NZ, NX2, NY2, NZ2, PI, NSTP
  USE GPE_DATA, ONLY : DX, DY, DZ, ANU, LAMBDA, GAMMA, &
        X, Y, Z, X2, Y2, Z2, R2, CP
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: TMP3D
  REAL (8) :: SP, PI34, TMP
  INTEGER :: I, J, K
!  
  PI34 = SQRT(PI*SQRT(PI)) ! PI^(3/4)
  SP = PI34 / SQRT(SQRT(ANU * LAMBDA * GAMMA))
!
  FORALL (I=0:NX) X(I) = (I-NX2)*DX
  FORALL (J=0:NY) Y(J) = (J-NY2)*DY
  FORALL (K=0:NZ) Z(K) = (K-NZ2)*DZ
  X2 = X*X
  Y2 = Y*Y
  Z2 = Z*Z
!
  FORALL (J=0:NY, K=0:NZ)
    R2(0:NX,J,K) = X2 + Y2(J) + Z2(K)
  END FORALL
! 
  IF(NSTP.EQ.0)THEN
    WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./real3d < imag3d-den.txt"
    DO I=0,NX
     DO J=0,NY
      DO K=0,NZ
       READ(*,*)TMP  !READ OUTPUT of IMAGTIME PROGRAM WITH SAME PARAMETERS 
       CP(I,J,K)=SQRT(TMP) 
      END DO
     END DO
    END DO   
  ELSE
   FORALL (J=0:NY, K=0:NZ)
    TMP3D(0:NX,J,K) =  (GAMMA * X2 + ANU * Y2(J) + LAMBDA * Z2(K))
   END FORALL
   CP = EXP(-TMP3D/2.D0)/SP
  END IF 
END SUBROUTINE INITIALIZE

SUBROUTINE CALCULATE_TRAP()
! Routine that  initializes the harmonic oscillator potential V.
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : XOP, GAMMA, ANU, LAMBDA, V, X2, Y2, Z2
  IMPLICIT NONE
  INTEGER :: J, K
  REAL (8) :: ANU2, LAM2, GAMMA2
!
  GAMMA2 = GAMMA * GAMMA
  ANU2 = ANU * ANU
  LAM2 = LAMBDA * LAMBDA
  FORALL (J=0:NY, K=0:NZ) 
    V(0:NX,J,K) = (X2 * GAMMA2 + ANU2 * Y2(J) + LAM2 * Z2(K))
  END FORALL
END SUBROUTINE CALCULATE_TRAP

SUBROUTINE COEF()
!  Calculates the coefficients needed in subroutines LUX, LUY, LUZ.    
  USE COMM_DATA, ONLY : NXX, NYY, NZZ  
  USE GPE_DATA, ONLY : DX, DY, DZ, DT, CI
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: I, J, K
  REAL (8) :: DX2, DY2, DZ2
  REAL (8) :: DXX, DYY, DZZ
  COMPLEX (8) :: CDT
!
  DX2 = DX*DX   ! generating the coefficients for the
  DY2 = DY*DY   ! c-n method (to solve the spatial part)
  DZ2 = DZ*DZ
!     
  DXX = 1.D0/DX2
  DYY = 1.D0/DY2
  DZZ = 1.D0/DZ2
  CDT = CI*DT
!
  CA0 = 1.D0 + CDT*DXX
  CA0R = 1.D0 - CDT*DXX
  CB0 = 1.D0 + CDT*DYY
  CB0R = 1.D0 - CDT*DYY
  CC0 = 1.D0 + CDT*DZZ
  CC0R = 1.D0 - CDT*DZZ
!
  CT0X = -CDT*DXX/2.D0
  CALA(NXX) = 0.D0
  CGAA(NXX) = -1.D0/CA0
  DO I = NXX, 1, -1
     CALA(I-1) = CT0X*CGAA(I)
     CGAA(I-1) = -1.D0/(CA0+CT0X*CALA(I-1))
  END DO
!
  CT0Y = -CDT*DYY/2.D0
  CALB(NYY) = 0.D0
  CGAB(NYY) = -1.D0/CB0
  DO J = NYY, 1, -1
     CALB(J-1) = CT0Y*CGAB(J)
     CGAB(J-1) = -1.D0/(CB0+CT0Y*CALB(J-1))
  END DO
!
  CT0Z = -CDT*DZZ/2.D0
  CALC(NZZ) = 0.D0
  CGAC(NZZ) = -1.D0/CC0
  DO K = NZZ, 1, -1
     CALC(K-1) = CT0Z*CGAC(K)
     CGAC(K-1) = -1.D0/(CC0+CT0Z*CALC(K-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
! Solves the partial differential equation with the potential and the
! nonlinear term.      
  USE COMM_DATA, ONLY : NX, NY, NZ, NXX, NYY, NZZ
  USE GPE_DATA, ONLY : V, G,  CI 
  IMPLICIT NONE
!-------------------------------------------------
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:NX,0:NY,0:NZ) :: P2, TMP3D, DP
!
  P2 = ABS(CP)**2
!
  TMP3D = V + G*P2  
  CP = CP*EXP(-CI*DT*TMP3D)
END SUBROUTINE CALCNU

SUBROUTINE LUX(CP)
!  Solves the partial differential equation only with the X-space
!  derivative term using the Crank-Nicholson method 
  USE COMM_DATA
  USE CN_DATA, ONLY : CA0R, CT0X, CALA, CGAA  
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  INTEGER :: I,J,K
  COMPLEX (8), DIMENSION(0:NX,0:NY,0:NZ) :: CBE,CXX
!  COMPLEX (8), DIMENSION(0:NY,0:NZ) :: CXX
!
  DO J=0,NY
   DO K=0,NZ
   CBE(NXX,J,K) = CP(NXX,J,K)
    DO I = NXX, 1, -1
     CXX(I,J,K) = -CT0X*CP(I+1,J,K)+CA0R*CP(I,J,K)-CT0X*CP(I-1,J,K)
    END DO
   END DO
  END DO

  DO J=0,NY
   DO K=0,NZ 
    DO I = NXX, 1, -1
       CBE(I-1,J,K) = CGAA(I)*(CT0X*CBE(I,J,K)-CXX(I,J,K))
    END DO
!-----------------------------
! Boundary condition reflecting:
    CP(0,J,K) = 0.D0
    DO I = 0, NXX
       CP(I+1,J,K) = CALA(I)*CP(I,J,K) + CBE(I,J,K)
    END DO
    CP(NX,J,K) = 0.D0
   END DO
  END DO
!-----------------------------
END SUBROUTINE LUX

SUBROUTINE LUY(CP)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA
  USE CN_DATA, ONLY :  CB0R, CT0Y, CALB, CGAB   
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  INTEGER :: J,I,K
  COMPLEX (8) :: CBE(0:NX,0:NY,0:NZ), CYY(0:NX,0:NY,0:NZ)
!
  DO I=0,NX
   DO K=0,NZ
   CBE(I,NYY,K) = CP(I,NYY,K)
    DO J = NYY, 1, -1
       CYY(I,J,K) = -CT0Y*CP(I,J+1,K)+CB0R*CP(I,J,K)-CT0Y*CP(I,J-1,K)
    END DO
   END DO
  END DO
  
  DO I=0,NX
   DO K=0,NZ
    DO J = NYY, 1, -1
       CBE(I,J-1,K) = CGAB(J)*(CT0Y*CBE(I,J,K)-CYY(I,J,K))
    END DO
!-----------------------------
! Boundary condition reflecting:
    CP(I,0,K) = 0.D0
    DO J = 0, NYY
       CP(I,J+1,K) = CALB(J)*CP(I,J,K) + CBE(I,J,K)
    END DO
    CP(I,NY,K) = 0.D0
   END DO
  END DO
!-----------------------------
END SUBROUTINE LUY

SUBROUTINE LUZ(CP)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA
  USE CN_DATA, ONLY :   CC0R, CT0Z, CALC, CGAC  
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  INTEGER :: K,I,J
  COMPLEX (8) :: CBE(0:NX,0:NY,0:NZ), CZZ(0:NX,0:NY,0:NZ)
!
  DO I=0,NX
   DO J=0,NY
   CBE(I,J,NZZ) = CP(I,J,NZZ)
    DO K = NZZ, 1, -1
       CZZ(I,J,K) = -CT0Z*CP(I,J,K+1)+CC0R*CP(I,J,K)-CT0Z*CP(I,J,K-1)
    END DO
   END DO
  END DO
  
  DO I=0,NX
   DO J=0,NY
    DO K = NZZ, 1, -1
       CBE(I,J,K-1) = CGAC(K)*(CT0Z*CBE(I,J,K)-CZZ(I,J,K))
    END DO
!-----------------------------
! Boundary condition reflecting:
    CP(I,J,0) = 0.D0
    DO K = 0, NZZ
       CP(I,J,K+1) = CALC(K)*CP(I,J,K) + CBE(I,J,K)
    END DO
    CP(I,J,NZ) = 0.D0
   END DO
  END DO
!-----------------------------
END SUBROUTINE LUZ

SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to unity.
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : DX, DY, DZ
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!-------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(VALUE)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
      REAL (8), INTENT (IN) :: DX, DY, DZ
      REAL (8) :: VALUE
    END FUNCTION INTEGRATE
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: P2
!
  P2 = ABS(CP)**2
  ZNORM = SQRT(INTEGRATE(P2, DX, DY, DZ))
!  CP = CP/ZNORM  
END SUBROUTINE NORM

SUBROUTINE RAD(CP2, R)
! Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY, NZ
  USE GPE_DATA, ONLY : DX, DY, DZ, X2, Y2, Z2, R2
  IMPLICIT NONE
  REAL (8), DIMENSION(0:,0:,0:), INTENT(IN) :: CP2
  REAL (8), DIMENSION(:), INTENT(OUT) :: R
!-------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(VALUE)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
      REAL (8), INTENT (IN) :: DX, DY, DZ
      REAL (8) :: VALUE
    END FUNCTION INTEGRATE
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I, J, K
  REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: TMP3D
!
  TMP3D = R2*CP2
   R(1) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
  FORALL(J=0:NY, K=0:NZ) TMP3D(:,J,K) = X2*CP2(:,J,K)
   R(2) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
  FORALL(I=0:NX, K=0:NZ) TMP3D(I,:,K) = Y2*CP2(I,:,K)
   R(3) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
  FORALL(I=0:NX, J=0:NY) TMP3D(I,J,:) = Z2*CP2(I,J,:)
   R(4) = SQRT(INTEGRATE(TMP3D, DX, DY, DZ))
END SUBROUTINE RAD

 SUBROUTINE CHEM(CP, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function, V is the potential and G is the nonlinearity.
   USE COMM_DATA, ONLY : NX, NY, NZ, NXX, NYY, NZZ
   USE GPE_DATA, ONLY : DX, DY, DZ,   V, G 
   IMPLICIT NONE
   COMPLEX (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: CP
   REAL (8), INTENT(OUT) :: MU, EN
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!-------------------------------------------------
  INTERFACE
    FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(VALUE)
      REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
      REAL (8), INTENT (IN) :: DX, DY, DZ
      REAL (8) :: VALUE
    END FUNCTION INTEGRATE
  END INTERFACE
!-------------------------------------------------
   INTEGER :: I, J, K
   REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: DP, DPX, DPY, DPZ
   REAL (8), DIMENSION(0:NX, 0:NY, 0:NZ) :: P, P2, GP2,  DP2, TMP3D,EMP3D
!
   P = ABS(CP)
   DO I = 0, NX; DO J = 0,NY
      DPZ(I,J,0:NZ) = DIFF(P(I,J,0:NZ), DZ)
   END DO; END DO
   DO I = 0, NX; DO K = 0,NZ
      DPY(I,0:NY,K) = DIFF(P(I,0:NY,K), DY)
   END DO; END DO
   DO J = 0, NY; DO K = 0,NZ
      DPX(0:NX,J,K) = DIFF(P(0:NX,J,K), DX)
   END DO; END DO
!
   P2 = P*P 
   GP2 = G*P2
   DP2 = DPX*DPX + DPY*DPY + DPZ*DPZ
!      
   TMP3D = (V + GP2)*P2 + DP2
   EMP3D = (V + GP2/2.D0)*P2 + DP2 
!   
   MU = INTEGRATE(TMP3D, DX, DY, DZ)
   EN = INTEGRATE(EMP3D, DX, DY, DZ)
END SUBROUTINE CHEM

FUNCTION INTEGRATE(U, DX, DY, DZ) RESULT(RES)
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U
  REAL (8), INTENT (IN) :: DX, DY, DZ
  REAL (8) :: RES
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:SIZE(U,1)-1, 0:SIZE(U,2)-1) :: TMP2D
  REAL (8), DIMENSION(0:SIZE(U,1)-1) :: TMP1D
  INTEGER :: I, J
!
  FORALL (I = 0:SIZE(U,1)-1)
     FORALL (J = 0:SIZE(U,2)-1) TMP2D(I,J) = SIMP(U(I,J,:), DZ)
     TMP1D(I) = SIMP(TMP2D(I,:), DY)
  END FORALL
  RES = SIMP(TMP1D, DX)
END FUNCTION INTEGRATE

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
!
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.D0*F1 + 2.D0*F2 + F(N))/3.D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
! Computes the first derivative DP of P using
! Richardsonextrapolation formula. The derivative at the  
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!
  N = SIZE(P) - 1
  DP(0) = 0.D0
  DP(1) = (P(2) - P(0))/(2.D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.D0*P(I-1)+8.D0*P(I+1)-P(I+2))/(12.D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.D0*DX)
  DP(N) = 0.D0
END FUNCTION DIFF

SUBROUTINE WRITE_3D(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NY, NZ
  INTEGER :: FUNIT
  REAL (8), DIMENSION(0:,0:,0:) :: U2
  INTEGER :: I, J, K
!
  DO I = 0, NX
     DO J = 0, NY
        DO K = 0, NZ
           WRITE(FUNIT, 1000) U2(I,J,K)
        END DO
     END DO
  END DO
   1000 FORMAT(E17.5E3)
END SUBROUTINE WRITE_3D
 
SUBROUTINE WRITE_2DXY(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NY, NZ2
  USE GPE_DATA, ONLY : X, Y
  INTEGER :: FUNIT
  REAL (8), DIMENSION(0:,0:,0:) :: U2
  INTEGER :: I, J, K
!
  K = NZ2
  DO I = 0, NX
     DO J = 0, NY
        WRITE(FUNIT, 1000) X(I), Y(J), U2(I,J,K)
     END DO
     WRITE(FUNIT, *)
  END DO 
  1000 FORMAT(2F10.2, E17.5E3)
END SUBROUTINE WRITE_2DXY

SUBROUTINE WRITE_2DXZ(FUNIT, U2)
  USE COMM_DATA, ONLY : NX, NZ, NY2 
  USE GPE_DATA, ONLY : X, Z
  INTEGER :: FUNIT
  REAL (8), DIMENSION(0:,0:,0:) :: U2
  INTEGER :: I, J, K
!
  J = NY2
  DO I = 0, NX
     DO K = 0, NZ
        WRITE(FUNIT, 1000) X(I), Z(K), U2(I,J,K)
     END DO
     WRITE(FUNIT, *)
  END DO
  1000 FORMAT(2F10.2, E17.5E3)
END SUBROUTINE WRITE_2DXZ

SUBROUTINE DEN2DXY(FUNIT, U2, DE2DXY)
  USE COMM_DATA, ONLY : NX, NY  
  USE GPE_DATA, ONLY : X,  DZ, Y
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:, 0:), INTENT(OUT) :: DE2DXY
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I, J, FUNIT
!
  FORALL (I = 0:NX, J = 0:NY) DE2DXY(I,J) = SIMP(U2(I,J,0:), DZ)
  DO I = 0, NX
   DO J = 0,NY
     WRITE(FUNIT, 1000) X(I),Y(J), DE2DXY(I,J)
   END DO
    WRITE(FUNIT, 1000)
  END DO
  1000 FORMAT(2F10.2, E17.5E3)
END SUBROUTINE DEN2DXY

SUBROUTINE DEN2DXZ(FUNIT, U2, DE2DXZ)
  USE COMM_DATA, ONLY : NX, NZ  
  USE GPE_DATA, ONLY : X, DY, Z
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:, 0:), INTENT(OUT) :: DE2DXZ
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: I, K, FUNIT
!
  FORALL (I = 0:NX, K = 0:NZ) DE2DXZ(I,K) = SIMP(U2(I,0:,K), DY)
  DO I = 0, NX
   DO K = 0,NZ
     WRITE(FUNIT, 1000) X(I),Z(K), DE2DXZ(I,K)
   END DO
    WRITE(FUNIT, 1000)
  END DO
  1000 FORMAT(2F10.2,E17.5E3)
END SUBROUTINE DEN2DXZ

SUBROUTINE DEN2DYZ(FUNIT, U2, DE2DYZ)
  USE COMM_DATA, ONLY : NY, NZ  
  USE GPE_DATA, ONLY : Y, DX, Z
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:, 0:), INTENT(OUT) :: DE2DYZ
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  INTEGER :: J, K, FUNIT
!
  FORALL (J = 0:NY, K = 0:NZ) DE2DYZ(J,K) = SIMP(U2(0:,J,K), DX)
  DO J = 0, NY
    DO K = 0,NZ
      WRITE(FUNIT, 1000) Y(J),Z(K), DE2DYZ(J,K)
    END DO
     WRITE(FUNIT, 1000)
  END DO
  1000 FORMAT(2F10.2, E17.5E3)
END SUBROUTINE DEN2DYZ

SUBROUTINE DEN1DX(FUNIT, U2, DE1DX)
  USE COMM_DATA, ONLY : NX, NZ
  USE GPE_DATA, ONLY : X, DY, DZ 
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DX
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:NX, 0:NZ) :: TMP2D
  INTEGER :: I, K, FUNIT
!
  FORALL (I = 0:NX, K = 0:NZ) TMP2D(I,K) = SIMP(U2(I,0:,K), DY)
      DO I = 0, NX 
	 DE1DX(I) = SIMP(TMP2D(I,0:), DZ)
         WRITE(FUNIT, 1001) X(I), DE1DX(I)
      END DO
  1001 FORMAT(F10.2, E17.5E3)
END SUBROUTINE DEN1DX
 
SUBROUTINE DEN1DY(FUNIT, U2, DE1DY)
  USE COMM_DATA, ONLY : NY, NZ
  USE GPE_DATA, ONLY : Y, DX, DZ  
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DY
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:NY, 0:NZ) :: TMP2D
  INTEGER :: J, K, FUNIT
!
  FORALL (J = 0:NY, K = 0:NZ) TMP2D(J,K) = SIMP(U2(0:,J,K), DX)
      DO J = 0, NY 
	 DE1DY(J) = SIMP(TMP2D(J,0:), DZ)
         WRITE(FUNIT, 1001) Y(J), DE1DY(J)
      END DO
  1001 FORMAT(F10.2, E17.5E3)
END SUBROUTINE DEN1DY

SUBROUTINE DEN1DZ(FUNIT, U2, DE1DZ)
  USE COMM_DATA, ONLY : NY, NZ
  USE GPE_DATA, ONLY : Z, DX, DY   
  IMPLICIT NONE
  REAL (8), DIMENSION(0:, 0:, 0:), INTENT(IN) :: U2
  REAL (8), DIMENSION(0:), INTENT(OUT) :: DE1DZ
!-------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-------------------------------------------------
  REAL (8), DIMENSION(0:NY, 0:NZ) :: TMP2D
  INTEGER :: J, K, FUNIT
!
  FORALL (J = 0:NY, K = 0:NZ) TMP2D(J,K) = SIMP(U2(0:,J,K), DX)
      DO K = 0, NZ 
	 DE1DZ(K) = SIMP(TMP2D(0:,K), DY)
         WRITE(FUNIT, 1001) Z(K), DE1DZ(K)
      END DO
  1001 FORMAT(F10.2, E17.5E3)
END SUBROUTINE DEN1DZ

!# File name : real3d.f90


==> BEC-GP-OMP/f_programs/src/realaxi.f90 <==
!#  File name : realaxi.f90	!# Last modified : 14 Mar 2016
!#  Fortran program for Gross-Pitaevskii equation in three-dimensional 
!#  axially-symmetric trap by real time propagation (Fortran 90/95 Version)
!
!# BEC-GP-OMP codes are developed and (c)opyright-ed by:
!#
!# Luis E. Young-S., Sadhan K. Adhikari
!# (UNESP - Sao Paulo State University, Brazil)
!#
!# Paulsamy Muruganandam
!# (Bharathidasan University, Tamil Nadu, India)
!#
!# Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
!#
!# Public use and modification of this code are allowed provided that the 
!# following three papers are cited:
!#
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209. 
!# [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the code.
!
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -V -mcmodel medium -shared-intel 
!
!# (2) GNU Fortran (gfortran)
! gfortran -O3 -fopenmp
!
MODULE COMM_DATA
! NX, NY : Number of space mesh points (X and Y)  
  INTEGER, PARAMETER :: NX = 130, NXX = NX-1 ! No. of X steps
  INTEGER, PARAMETER :: NY = 130, NYY = NY-1, NY2 = NY/2 ! No. of Y steps
! NSTP : Number of iterations to introduce the nonlinearity. 
! NSTP=0 reads the wave function, /=0 calculates the wave function.
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity. 
  INTEGER, PARAMETER :: NSTP = 100000, NPAS = 1000, NRUN = 20000
END MODULE COMM_DATA

MODULE GPE_DATA
  USE COMM_DATA, ONLY : NX, NY
  REAL (8), PARAMETER :: PI = 3.14159265358979D0
  REAL (8), PARAMETER :: AHO = 1.D-6     		 ! Unit of length (l = 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO ! Bohr radius (scaled with AHO)
  COMPLEX (8), PARAMETER :: CI = (0.0D0, 1.0D0)		 ! Complex i
!  
  REAL (8), PARAMETER :: DX = 0.1D0, DY = 0.1D0, DT = 0.001D0	! DX, DY : Space step and DT : Time step
  INTEGER, PARAMETER :: NATOMS = 400			 ! Number of Atoms
  REAL (8), PARAMETER :: AS = 70.71602D0*Bohr_a0	 ! Scattering length (in units of Bohr_a0)
  REAL (8), PARAMETER :: ANU = 1.0D0, LAMBDA = 4.0D0	 ! ANU, LAMBDA : Parameteres of Trap  
!   
  REAL (8), PARAMETER :: G0 = 4.D0*PI*AS*NATOMS		 ! G0 : 3-dimensional nonlinearity  
  REAL (8), PARAMETER :: GPAR = 0.5D0			 ! Change for dynamics
! 
! OPTION and XOP decides which equation to be solved. 
! OPTION = 1 Solves -psi_xx-psi_yy+V(x,y)psi+G0|psi|^2 psi=i psi_t
! OPTION = 2 Solves [-psi_xx-psi_yy+V(x,y)psi]/2+G0|psi|^2 psi=i psi_t
! OPTION = 3 Solves -psi_xx-psi_yy+V(x,y)psi/4+G0|psi|^2 psi=i psi_t
  INTEGER, PARAMETER :: OPTION = 2
  REAL (8) :: G, XOP, TPI
! X(0:N), Y(0:N) : Space mesh, V(0:N) : Potential, and 
! CP(0:N) : Wave function (COMPLEX)
  REAL (8), DIMENSION(0:NX, 0:NY) :: V
  REAL (8), DIMENSION(0:NX) :: X, X2
  REAL (8), DIMENSION(0:NY) :: Y, Y2
  COMPLEX (8), DIMENSION(0:NX, 0:NY) :: CP
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : NX, NY
  COMPLEX (8), DIMENSION(0:NX) :: CALX, CGAX, CAIPX
  COMPLEX (8), DIMENSION(1:NX) :: CPX
  COMPLEX (8), DIMENSION(0:NY) :: CALY, CGAY
  COMPLEX (8) :: CAIPMX, CAIPMY
END MODULE CN_DATA 

PROGRAM GROSS_PITAEVSKII_SSCN_AXI
  USE COMM_DATA
  USE GPE_DATA
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The function 
! DIFF() used to calculate the space derivatives of the wave function used 
! in CHEM() and SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
  INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE LUX(CP)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUX
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE LUY(CP)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
    END SUBROUTINE LUY
  END INTERFACE
!
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!
  INTERFACE
    SUBROUTINE RAD(CP, RHORMS, ZRMS)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: RHORMS, ZRMS
    END  SUBROUTINE RAD
  END INTERFACE
!
  INTERFACE
    SUBROUTINE CHEM(CP, MU, EN)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:,0:), INTENT(IN) :: CP
      REAL (8), INTENT(OUT) :: MU, EN
    END  SUBROUTINE CHEM
  END INTERFACE
!------------------------ END INTERFACE BLOCKS -------------------
  INTEGER :: I, J, K
  REAL (8) :: GSTP, ZNORM, RHORMS, ZRMS, MU, EN, T, T1, T2,TMP
REAL (8), DIMENSION(0:NX,0:NY):: CP2
 INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
!  
!  
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME (T1)
! 
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.0D0
    CASE (2)
      XOP = 2.0D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong option', OPTION
      STOP
  END SELECT
!
! INITIALIZE() initializes the starting normalized wave function 'CP'.
  CALL INITIALIZE()
! COEF() defines the coefficients of Crank-Nicholson Scheme.  
  CALL COEF()
!   
  OPEN(7, FILE = 'realaxi-out.txt')
  OPEN(4, FILE = 'realaxi-rms.txt')
!     
  WRITE(7,900) OPTION 
  WRITE(4,900) OPTION
  WRITE(7,*) 
  WRITE(4,*)
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0 
  WRITE(7,903) G0  
  WRITE(7,904) ANU, LAMBDA
  WRITE(7,*)
  WRITE(7,905) NX, NY
  WRITE(7,906) DX, DY 
  WRITE(7,907) NSTP, NPAS, NRUN  
  WRITE(7,908) DT 
  WRITE(7,*) 
  WRITE(7, 1014) GPAR 
  WRITE(7,*)
  WRITE(7, 1001)
  WRITE(7, 1002)
  WRITE(7, 1001)  
  WRITE(4, 1001)
  WRITE(4, 1012)
  WRITE(4, 1001)  
  900 FORMAT(' Real time propagation axially-symmetric trap,   OPTION = ',I3 )
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F11.6,'*a0 ')
  903 FORMAT('  Nonlinearity G_3D =',F11.6 )
  904 FORMAT('  Parameters of trap: ANU =',F7.2, ', LAMBDA =',F7.2)
  905 FORMAT(' # Space Stp: NX = ', I8, ', NY = ', I8)
  906 FORMAT('  Space Step: DX = ', F10.6, ', DY = ', F10.6)
  907 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
  1014 FORMAT(' * Change for dynamics: GPAR = ',F11.3, ' *')
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 6X, '<r>', 4X, '|Psi(0)|^2')
  1012 FORMAT ('Values of rms size:', 8X, '<r>', 13X, '<rho>', 13X, '<z>')
!   
!   OPEN(1, FILE = 'realaxi-den-init.txt')
!  	DO I = 0, NX, 10 ! Writes initial density
!     	 DO J = 0, NY, 10
!        	WRITE (1,999) X(I), Y(J), ABS(CP(I,J))**2
!     	 END DO
!     	 WRITE (1,*)
!	END DO
!   CLOSE(1)
! 
!   CP2 = ABS(CP) * ABS(CP)
! 
!   OPEN(11, FILE = 'realaxi-den-init1d_rho.txt')
!     DO I = 0, NX 
! 	 TMP = SIMP(CP2(I,:), DY)
!          WRITE(11, 99) X(I), TMP
!     END DO
!   CLOSE(11)
! 
!   OPEN(12, FILE = 'realaxi-den-init1d_z.txt') 
!     DO I = 0, NY 
! 	 TMP = 2.D0*PI* SIMP(CP2(:,I)*X(:), DX)
!          WRITE(12, 99) Y(I), TMP
!     END DO
!   CLOSE(12)
! 
  IF (NSTP /= 0) THEN  
    GSTP = XOP*G0/NSTP
    G = 0.D0
    CALL NORM(CP, ZNORM)	! NORM() calculates and restore normalization
    CALL CHEM(CP, MU, EN)	! CHEM() calculates the chemical potential MU and energy EN.
    CALL RAD(CP, RHORMS, ZRMS)	! RAD() calculates the r.m.s radius RMS
    WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, SQRT(RHORMS*RHORMS + ZRMS*ZRMS), ABS(CP(0,NY2+1))**2
    WRITE (4, 1013) SQRT(RHORMS*RHORMS + ZRMS*ZRMS), RHORMS, ZRMS
! 
    DO K = 1, NSTP		! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU(CP, DT)	! CALCNU() performs time propagation with non-derivative parts.
      CALL LUX(CP)		! LU() performs the time iteration with space derivative alone.
      CALL LUY(CP)
    END DO
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RHORMS, ZRMS)
    WRITE (7, 1004) ZNORM, MU/XOP, EN/XOP, SQRT(RHORMS*RHORMS + ZRMS*ZRMS), ABS(CP(0,NY2+1))**2
    WRITE (4, 1017) SQRT(RHORMS*RHORMS + ZRMS*ZRMS), RHORMS, ZRMS    
    1004 FORMAT('After NSTP iter.:', F8.4, 2F12.4, 2F11.3)
    1017 FORMAT (2X, 'After NSTP iter.:', F14.5, 2F16.5)
!     
!   OPEN(2, FILE = 'realaxi-den-nstp.txt')
!       DO I = 0, NX, 10 ! Writes intermediate density
!     	 DO J = 0, NY, 10
!         WRITE (2,999) X(I), Y(J), ABS(CP(I,J))**2
!     	 END DO
!     	 WRITE (2,*)
!  	END DO
!   CLOSE(2)
! 
!   CP2 = ABS(CP) * ABS(CP)
! 
!   OPEN(21, FILE = 'realaxi-den-nstp1d_rho.txt')
!     DO I = 0, NX 
! 	 TMP = SIMP(CP2(I,:), DY)
!          WRITE(21, 99) X(I), TMP
!     END DO
!   CLOSE(21)
! 
!   OPEN(22, FILE = 'realaxi-den-nstp1d_z.txt') 
!     DO I = 0, NY 
! 	 TMP = 2.D0*PI* SIMP(CP2(:,I)*X(:), DX)
!          WRITE(22, 99) Y(I), TMP
!     END DO
!   CLOSE(22)
! 
  ELSE
    G = XOP*G0
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RHORMS, ZRMS)    
    WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, SQRT(RHORMS*RHORMS + ZRMS*ZRMS), ABS(CP(0,NY2+1))**2
    WRITE (4, 1013) SQRT(RHORMS*RHORMS + ZRMS*ZRMS), RHORMS, ZRMS    
  END IF
! 
  T = 0.D0  
  IF((NPAS /= 0).OR.(NRUN /= 0)) OPEN(8, FILE = 'realaxi-dyna.txt')
!   
  DO K = 1, NPAS ! NPAS Iterations transient
     T = T + DT
     CALL CALCNU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     IF (MOD(K,100).EQ.0) THEN          
        CALL RAD(CP, RHORMS, ZRMS)
        WRITE(8,1999) T*XOP, RHORMS, ZRMS
     END IF      
  END DO
  IF(NPAS /= 0)THEN   
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RHORMS, ZRMS)
    WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, SQRT(RHORMS*RHORMS + ZRMS*ZRMS), ABS(CP(0,NY2+1))**2
    WRITE (4, 1015) SQRT(RHORMS*RHORMS + ZRMS*ZRMS), RHORMS, ZRMS     
    1005 FORMAT('After NPAS iter.:',F8.4, 2F12.4, 2F11.3)
    1015 FORMAT (2X, 'After NPAS iter.:', F14.5, 2F16.5)    
  END IF   
!   
  OPEN(3, FILE = 'realaxi-den.txt')
    DO I = 0, NX 
     DO J = 0, NY
        WRITE (3,999) X(I), Y(J), ABS(CP(I,J))**2
     END DO
     WRITE (3,*)
    END DO
  CLOSE(3)

  CP2 = ABS(CP) * ABS(CP)

  OPEN(31, FILE = 'realaxi-den1d_rho.txt')
    DO I = 0, NX 
	 TMP = SIMP(CP2(I,:), DY)
         WRITE(31, 99) X(I), TMP
    END DO
  CLOSE(31)

  OPEN(32, FILE = 'realaxi-den1d_z.txt') 
    DO I = 0, NY 
	 TMP = 2.D0*PI* SIMP(CP2(:,I)*X(:), DX)
         WRITE(32, 99) Y(I), TMP
    END DO
  CLOSE(32)
! 

!
!  The following line defines a problem which is studied in the time evolution.
  G =GPAR*G          
!   
  DO K = 1, NRUN  ! NRUN iterations to study nonlinear dynamics
     T = T + DT
     CALL CALCNU(CP, DT)
     CALL LUX(CP)
     CALL LUY(CP)
     IF (MOD(K,100).EQ.0) THEN          
        CALL RAD(CP, RHORMS, ZRMS)
        WRITE(8,1999) T*XOP, RHORMS, ZRMS
     END IF       
  END DO
  CLOSE(8)
  IF(NRUN /= 0)THEN 
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RHORMS, ZRMS)
    WRITE (7, 1006) ZNORM, MU/XOP, EN/XOP, SQRT(RHORMS*RHORMS + ZRMS*ZRMS), ABS(CP(0,NY2+1))**2
    WRITE (4, 1016) SQRT(RHORMS*RHORMS + ZRMS*ZRMS), RHORMS, ZRMS     
    1006 FORMAT('After NRUN iter.:',F8.4, 2F12.4, 2F11.3)
    1016 FORMAT (2X, 'After NRUN iter.:', F14.5, 2F16.5) 
!     
!   OPEN(40, FILE = 'realaxi-den-nrun.txt')
!       DO I = 0, NX, 10 ! Writes intermediate density
!     	 DO J = 0, NY, 10
!         WRITE (40,999) X(I), Y(J), ABS(CP(I,J))**2
!     	 END DO
!     	 WRITE (40,*)
!  	END DO
!   CLOSE(40)
! 
!   CP2 = ABS(CP) * ABS(CP)
! 
!   OPEN(41, FILE = 'realaxi-den-nrun1d_rho.txt')
!     DO I = 0, NX 
! 	 TMP = SIMP(CP2(I,:), DY)
!          WRITE(41, 99) X(I), TMP
!     END DO
!   CLOSE(41)
! 
!   OPEN(42, FILE = 'realaxi-den-nrun1d_z.txt') 
!     DO I = 0, NY 
! 	 TMP = 2.D0*PI* SIMP(CP2(:,I)*X(:), DX)
!          WRITE(42, 99) Y(I), TMP
!     END DO
!   CLOSE(42)
! 
  END IF    

  CALL NORM(CP, ZNORM)

  99 FORMAT(F10.3, E16.8)
! 
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7, 1001) 
  WRITE (4, 1001) 
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
!
  CLOSE (7)
  CLOSE (4)
  999 FORMAT (2F12.3, F16.8)
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.4, 2F11.3)
  1013 FORMAT (11X, 'Initial:', F14.5, 2F16.5)
  1999 FORMAT(F12.6, 2F16.8)
END PROGRAM GROSS_PITAEVSKII_SSCN_AXI

SUBROUTINE INITIALIZE()
!   Routine that initizlizes the constant and variables.
!   Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NY2
  USE GPE_DATA
  IMPLICIT NONE
  REAL (8), DIMENSION(0:NX,0:NY):: TMP2D
  REAL (8) :: PI3, FAC, ANU2, LAMBDA2
  INTEGER :: I
!   
  ANU2 = ANU * ANU
  LAMBDA2 = LAMBDA * LAMBDA
  PI3 = PI**3
  TPI = 2.0D0*PI
  FAC = SQRT(SQRT(LAMBDA*ANU2/(PI3)))
  FORALL (I=0:NX) X(I) = I*DX
  FORALL (I=0:NY) Y(I) = (I-NY2)*DY
  X2 = X*X
  Y2 = Y*Y
!   
  FORALL(I=0:NX) V(I,:) = (ANU2*X2(I) + LAMBDA2*Y2)
  FORALL(I=0:NX) TMP2D(I,:) = (ANU*X2(I) + LAMBDA*Y2)/2.0D0
  CP = FAC*EXP(-TMP2D) 
END SUBROUTINE INITIALIZE
!
SUBROUTINE COEF()
!   Routine that initizlizes the constant and variables.
!   Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : NX, NY, NXX, NYY
  USE GPE_DATA, ONLY : DX, DY, DT, CI, X
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: J
  REAL (8) :: DX2, DY2
  COMPLEX (8) :: CDT, CAI0, CAIM
! 
  CDT = DT/CI
  DX2 = DX*DX   ! Generating the Coefficients for the
  DY2 = DY*DY   ! C-N method (to solve the spatial part)           
  CAIPMX = CDT/(2.0D0*DX2)
  CAI0 = 1.D0 - CDT/DX2
  CALX(1) = 1.0D0
  CGAX(1) = -1.0D0/(CAI0+CAIPMX-CDT/(4.D0*DX*X(1)))
!
  DO J = 1, NXX
     CPX(J) = CDT/(4.0D0*DX*X(J))
     CAIPX(J) = CAIPMX-CPX(J)
     CAIM = CAIPMX+CPX(J)
     CALX(J+1)=CGAX(J)*CAIM
     CGAX(J+1)=-1.0D0/(CAI0+(CAIPMX-CDT/(4.D0*DX*X(J+1)))*CALX(J+1))
  END DO
!
  CAIPMY = CDT/(2.0D0*DY2)
  CAI0 = 1.D0 - CDT/DY2
  CALY(NYY) = 0.0D0
  CGAY(NYY) = -1.0D0/CAI0
!
  DO J = NYY, 1, -1
     CALY(J-1) = CGAY(J)*CAIPMY
     CGAY(J-1) = -1.0D0/(CAI0+CAIPMY*CALY(J-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT) ! Exact solution
! Solves the partial differential equation with the potential and the
! nonlinear term.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : V, G, CI
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:NX,0:NY) :: P, P2, GP2, TMP2D
!   
  P = ABS(CP)
  P2 = P*P
  GP2 = G*P2
  TMP2D = -DT*(V + GP2)
  CP = CP*EXP(CI*TMP2D)
END SUBROUTINE CALCNU

SUBROUTINE LUX(CP)
! Solves the partial differential equation only with the X-space
! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NXX
  USE CN_DATA, ONLY : CALX, CGAX, CAIPX, CAIPMX, CPX
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  COMPLEX (8), DIMENSION (NX,0:NY) :: CBE,CXX
!  COMPLEX (8), DIMENSION (0:NY) :: CXX
  INTEGER :: I, J
!   
  DO J=0,NY
   CBE(1,J) = 0.0D0
   DO I = 1, NXX
     CXX(I,J) = CP(I,J)-CAIPMX*(CP(I+1,J)-2.0D0*CP(I,J)+CP(I-1,J)) &
              -CPX(I)*(CP(I+1,J)-CP(I-1,J))
   END DO
  END DO
  
  DO J=0,NY
   DO I = 1, NXX
      CBE(I+1,J) = CGAX(I)*(CAIPX(I)*CBE(I,J)-CXX(I,J))
   END DO
   CP(NX,J) = 0.0D0
   DO I = NX, 1, -1
      CP(I-1,J) = CALX(I)*CP(I,J)+CBE(I,J)
   END DO
  END DO
END SUBROUTINE LUX

SUBROUTINE LUY(CP)
!  Solves the partial differential equation only with the Y-space
!  derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : NX, NY, NYY
  USE CN_DATA, ONLY : CALY, CGAY, CAIPMY
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  COMPLEX (8), DIMENSION (0:NX,0:NY) :: CBE,CYY
!  COMPLEX (8), DIMENSION (0:NX) :: CYY
  INTEGER :: J,I
!   
  DO I=0,NX
   CBE(I,NYY) = CP(I,NY)
   DO J = NYY, 1, -1
     CYY(I,J) = CP(I,J)-CAIPMY*(CP(I,J+1)-2.0D0*CP(I,J)+CP(I,J-1))
   END DO
  END DO

  DO I=0,NX
   DO J = NYY, 1, -1
      CBE(I,J-1) = CGAY(J)*(CAIPMY*CBE(I,J)-CYY(I,J))
   END DO
   DO J = 0, NYY
      CP(I,J+1) = CALY(J)*CP(I,J)+CBE(I,J)
   END DO
  END DO
END SUBROUTINE LUY

SUBROUTINE NORM(CP, ZNORM)
!  Calculates the normalization of the wave function and sets it to
!  unity.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, X, TPI
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: P, TMP2D
  REAL (8), DIMENSION(0:NX) :: TMP1D
!   
  P = ABS(CP)
  TMP2D = P*P
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMP2D(I,:), DY)
  ZNORM = SQRT(TPI*SIMP(TMP1D, DX))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(CP, RHORMS, ZRMS)
 ! Calculates the root mean square size RMS
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, X, X2, Y2, TPI
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: RHORMS, ZRMS
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: P, TMP2D, TMPY1, TMPY2
  REAL (8), DIMENSION(0:NX) :: TMP1D
!   
  P = ABS(CP)
  TMP2D = P*P
  FORALL (I = 0:NX) TMPY1(I,:) = X2(I)*TMP2D(I,:)
  FORALL (I = 0:NY) TMPY2(:,I) = Y2(I)*TMP2D(:,I)
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMPY1(I,:), DY)
  RHORMS = SQRT(TPI*SIMP(TMP1D, DX))
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMPY2(I,:), DY)
  ZRMS = SQRT(TPI*SIMP(TMP1D, DX))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
  ! Calculates the chemical potential MU and energy EN.  CP is the wave
  ! function, V is the potential and G is the nonlinearity.
  USE COMM_DATA, ONLY : NX, NY
  USE GPE_DATA, ONLY : DX, DY, X, V, G, TPI
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:,0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT (DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!-----------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT(VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------
  INTEGER :: I
  REAL (8), DIMENSION(0:NX,0:NY) :: DPX, DPY, P, P2, GP2, DP2, TMP2D
  REAL (8), DIMENSION(0:NX) :: TMP1D
!   
  P = ABS(CP)
!   FORALL (I=0:NY) DPX(:,I) = DIFF(P(:,I), DX)
!   FORALL (I=0:NX) DPY(I,:) = DIFF(P(I,:), DY)
  DO I = 0, NX  
    DPY(I,0:NY) = DIFF(P(I,0:NY), DY)
  END DO 
  DO I = 0,NY
    DPX(0:NX,I) = DIFF(P(0:NX,I), DX)
  END DO
! 
  P2 = P*P
  GP2 = G*P2
  DP2 = DPX*DPX + DPY*DPY
  TMP2D = (V + GP2)*P2 + DP2
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMP2D(I,:), DY)
  MU = TPI*SIMP(TMP1D, DX)
  TMP2D = (V + GP2/2.0D0)*P2 + DP2
  FORALL (I = 0:NX) TMP1D(I) = X(I)*SIMP(TMP2D(I,:), DY)
  EN = TPI*SIMP(TMP1D, DX)
END SUBROUTINE CHEM

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
!   
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN
  F2 = F(2) 
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P,DX) RESULT (DP)
  ! Computes the first derivative DP of P using
  ! Richardsonextrapolation formula. The derivative at the  
  ! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!   
  N = SIZE(P) - 1
  DP(0) = 0.0D0
  DP(1) = (P(2) - P(0))/(2.0D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  DP(N) = 0.0D0
END FUNCTION DIFF

!# File name : realaxi.f90


==> BEC-GP-OMP/f_programs/src/realcir.f90 <==
!#  File name : realcir.f90	!# Last modified : 14 Mar 2016
!#  Fortran program for Gross-Pitaevskii equation in two space dimension 
!#  with a circularly-symmetric trap by real time propagation (Fortran 90/95 Version)
!
!# BEC-GP-OMP codes are developed and (c)opyright-ed by:
!#
!# Luis E. Young-S., Sadhan K. Adhikari
!# (UNESP - Sao Paulo State University, Brazil)
!#
!# Paulsamy Muruganandam
!# (Bharathidasan University, Tamil Nadu, India)
!#
!# Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
!#
!# Public use and modification of this code are allowed provided that the 
!# following three papers are cited:
!#
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209. 
!# [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the code.
!
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -V -mcmodel medium -shared-intel 
!
!# (2) GNU Fortran (gfortran)
! gfortran -O3 -fopenmp
!
MODULE COMM_DATA
! N : Number of space mesh points
  INTEGER, PARAMETER :: N = 2000, NX = N-1
! NSTP : Number of iterations to introduce the nonlinearity. 
! NSTP=0 reads the wave function, /=0 calculates the wave function.
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity. 
  INTEGER, PARAMETER :: NSTP = 1000000, NPAS = 100, NRUN = 40000
  REAL (8), PARAMETER :: PI = 3.14159265358979D0, SQR_2PI = 2.506628274631D0
END MODULE COMM_DATA
!
MODULE GPE_DATA
  USE COMM_DATA, ONLY : N, PI, SQR_2PI
  REAL (8), PARAMETER :: AHO = 1.D-6     		 ! unit of length (= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO ! Bohr radius (scaled with AHO)
  COMPLEX (8), PARAMETER :: CI = (0.0D0, 1.0D0)		 ! Complex i
!
  REAL (8), PARAMETER :: DX = 0.01D0, DT = 0.0001D0	 ! DX : Space step and DT : Time step
  INTEGER, PARAMETER  :: NATOMS = 400			 ! Number of ATOMS
  REAL (8), PARAMETER :: AS = 118.2516754D0*Bohr_a0	 ! Scattering length (in units of Bohr_a0)
   REAL (8), PARAMETER :: D_Z = 1.D0			 ! D_Z : Axial Gaussian Width = l/SQRT(LAMBDA)
!
  REAL (8), PARAMETER :: G_cir = 4.D0*PI*AS*NATOMS/(SQR_2PI*D_Z)!-2.5097D0  ! G_cir : Nonlinearity in the two-dimensional GP equation
  REAL (8), PARAMETER :: G_3D = G_cir*SQR_2PI*D_Z 	 ! Three-dimensional nonlinearity 
  REAL (8), PARAMETER :: GPAR = 0.5D0			 ! Change for dynamics
!   
! OPTION and XOP decides which equation to be solved. 
! OPTION=1 -> Solves -psi_xx+V(x)psi+G_cir|psi|^2 psi=i psi_t
! OPTION=2 -> Solves [-psi_xx+V(x)psi]/2+G_cir|psi|^2 psi=i psi_t
  INTEGER, PARAMETER :: OPTION = 2
! X(0:N) : Space mesh, V(0:N) : Potential
! CP(0:N) : Wave function (COMPLEX)
  REAL (8), DIMENSION(0:N) :: X, V
  COMPLEX (8), DIMENSION(0:N) :: CP
  REAL (8), DIMENSION(0:N) :: X2, X3
  REAL (8) :: G
END MODULE GPE_DATA

MODULE CN_DATA
  USE COMM_DATA, ONLY : N
  COMPLEX (8), DIMENSION(N) :: CTT, CAL, CGA
  COMPLEX (8), DIMENSION(0:N) :: CAIMX
  COMPLEX (8) :: CAIPMX
END MODULE CN_DATA

PROGRAM GROSS_PITAEVSKII_SSCN_CIR
  USE COMM_DATA
  USE GPE_DATA
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The functions 
! DIFF(), used to calculate the space derivatives of the wave function used 
! in CHEM(). The function SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
  INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE COEF()
      IMPLICIT NONE
    END SUBROUTINE COEF
  END INTERFACE
!
  INTERFACE
    SUBROUTINE WRITE_DENSITY(FUNIT, U2)
      IMPLICIT NONE
      INTEGER, INTENT(IN) :: FUNIT
      REAL (8), DIMENSION(0:), INTENT(IN) :: U2
    END SUBROUTINE WRITE_DENSITY
  END INTERFACE
!
   INTERFACE 
     SUBROUTINE CALCNU(CP, DT)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(IN) :: DT
     END SUBROUTINE CALCNU
   END INTERFACE
!
   INTERFACE 
     SUBROUTINE LU(CP)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
     END SUBROUTINE LU
   END INTERFACE
!
   INTERFACE
     SUBROUTINE NORM(CP, ZNORM)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
       REAL (8), INTENT(OUT) :: ZNORM
     END  SUBROUTINE NORM
   END INTERFACE
!
  INTERFACE
    SUBROUTINE RAD(CP, RMS)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE
!
   INTERFACE
     SUBROUTINE CHEM(CP, MU, EN)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:), INTENT(IN) :: CP
       REAL (8), INTENT(OUT) :: MU, EN
     END  SUBROUTINE CHEM
   END INTERFACE
!------------------------ INTERFACE BLOCKS -----------------------
  INTEGER :: I, K
  REAL (8) :: GSTP, XOP
  REAL (8), DIMENSION(0:N) :: CP2
  REAL (8) :: ZNORM, MU, EN, RMS, T, T1, T2
 INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME(T1)
!
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.0D0
    CASE (2)
      XOP = 2.0D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!   
! INITIALIZE() initializes the starting normalized wave function 'CP' and
! harmonic oscillator potential V
  CALL INITIALIZE()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
!   
  OPEN(7, FILE = 'realcir-out.txt')
  WRITE(7,900) OPTION
  WRITE(7,*)  
  WRITE(7,901) NATOMS, AHO
  WRITE(7,902) AS/Bohr_a0 
  WRITE(7,903) G_3D 
  WRITE(7,904) G_cir 
  WRITE(7,*)    
  WRITE(7,907) N
  WRITE(7,909) DX  
  WRITE(7,906) NSTP, NPAS, NRUN  
  WRITE(7,908) DT
  WRITE(7,*)
  WRITE(7, 1012) GPAR 
  WRITE(7,*)
  WRITE(7, 1001)
  WRITE(7, 1002)
  WRITE(7, 1001)  
  900 FORMAT(' Real time propagation circularly-symmetric trap,   OPTION = ',I3 )
  901 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  902 FORMAT('  Scattering length a = ',F9.2,'*a0')
  903 FORMAT('  Nonlinearity G_3D = ',F16.7 )
  904 FORMAT('  Nonlinearity G_cir =',F16.7 )
  907 FORMAT('# Space Stp N = ', I8)  
  909 FORMAT('  Space Step: DX = ', F10.6)
  906 FORMAT('# Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  908 FORMAT('   Time Step:   DT = ', F10.6)
 1012 FORMAT(' * Change for dynamics: GPAR = ',F11.3, ' *')
 1001 FORMAT (19X,'-----------------------------------------------------')
 1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 6X, '<r>', 6X, '|Psi(0)|^2') 
!
         CP2=ABS(CP)*ABS(CP)
!     OPEN(1, FILE = 'realcir-den-init.txt')
!      CALL WRITE_DENSITY(1, CP2)
!     CLOSE(1)
!
  IF (NSTP /= 0) THEN   
    GSTP = XOP*G_cir/DFLOAT(NSTP)
    G = 0.0D0
    CALL NORM(CP, ZNORM)	! NORM() calculates and restore normalization
    CALL CHEM(CP, MU, EN)	! CHEM() calculates the chemical potential MU and energy EN.
    CALL RAD(CP, RMS)		! RAD() calculates the r.m.s radius RMS
    CP2=ABS(CP)*ABS(CP)
    WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP2(0)
!     
    DO K = 1, NSTP		! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU(CP, DT)	! CALCNU() performs time propagation with non-derivative parts.
      CALL LU(CP)		! LU() performs the time iteration with space derivative alone.
    END DO
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RMS)
    CP2=ABS(CP)*ABS(CP)
    WRITE (7, 1004) ZNORM, MU/XOP, EN/XOP, RMS, CP2(0)
    1004 FORMAT('After NSTP iter.:', F8.4, 2F12.4, 2F11.3)
!
!     OPEN(2, FILE = 'realcir-den-nstp.txt')
!      CALL WRITE_DENSITY(2, CP2)
!     CLOSE(2)
! 
  ELSE
    G = XOP*G_cir  
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RMS)
    CP2=ABS(CP)*ABS(CP)
    WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, CP2(0)
  END IF
!
  T = 0.D0  
  IF((NPAS /= 0).OR.(NRUN /= 0)) OPEN(8, FILE = 'realcir-dyna.txt')
!   
  DO K = 1, NPAS ! NPAS iterations transient
     T = T + DT
     CALL CALCNU(CP, DT)
     CALL LU(CP)
     IF (MOD(K,100).EQ.0) THEN          
         CALL RAD(CP, RMS)                  
         WRITE(8,905) T*XOP, RMS     
     END IF     
  END DO
  IF(NPAS /= 0)THEN 
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RMS)
    CP2=ABS(CP)*ABS(CP)    
    WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, CP2(0)
    1005 FORMAT('After NPAS iter.:',F8.4, 2F12.4, 2F11.3)
  END IF    
! 
    OPEN(3, FILE = 'realcir-den.txt')
      CALL WRITE_DENSITY(3, CP2)
    CLOSE(3)
!
!  The following line defines a problem which is studied in the time evolution.
  G = GPAR*G    
!   
  DO K = 1, NRUN ! NRUN iterations to study nonlinear dynamics
     T = T + DT
     CALL CALCNU(CP, DT)
     CALL LU(CP)
     IF (MOD(K,100).EQ.0) THEN          
         CALL RAD(CP, RMS)                  
         WRITE(8,905) T*XOP, RMS     
     END IF
  END DO
  CLOSE(8)
  IF(NRUN /= 0)THEN   
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RMS)    
    CP2=ABS(CP)*ABS(CP)
    WRITE (7, 1007) ZNORM, MU/XOP, EN/XOP, RMS, CP2(0)
    1007 FORMAT('After NRUN iter.:',F8.4, 2F12.4, 2F11.3)
!
!     OPEN(4, FILE = 'realcir-den-nrun.txt')
!      CALL WRITE_DENSITY(4, CP2)
!     CLOSE(4)
!
  END IF
!    
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7, 1001)
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
  CLOSE(7)
  905 FORMAT(F12.6, F16.8)
  1003 FORMAT ('Initial : ', 4X, F11.4, 2F12.4, 2F11.3)
!   
END PROGRAM GROSS_PITAEVSKII_SSCN_CIR

SUBROUTINE INITIALIZE()
!  Routine that initizlizes the constant and variables.
!  Calculates the potential term V and the initial wave function CP
  USE COMM_DATA, ONLY : N, PI,NSTP
  USE GPE_DATA
  IMPLICIT NONE
  REAL (8) :: PI4, TX, TMP
  INTEGER :: J
!   
  PI4 = SQRT(PI)
  FORALL (J=0:N) X(J) = J*DX
  X2 = X*X
  X3 = X2*X
!   
  V = X2
  IF (NSTP == 0) THEN
    WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./real1d < imag1d-den.txt"
     DO J = 0,N
        READ (*,*)TX, TMP	  !READ OUTPUT of IMAGTIME PROGRAM WITH SAME PARAMETERS 
        CP(J) = SQRT(TMP)
     END DO
  ELSE 
    CP = EXP(-X2/2.0D0)/PI4
  END IF  
END SUBROUTINE INITIALIZE

SUBROUTINE COEF()
! Calculates the coefficients needed in subroutine LU.
  USE COMM_DATA, ONLY : N, NX
  USE CN_DATA
  USE GPE_DATA, ONLY : CI, DX, DT, X
  IMPLICIT NONE
  INTEGER :: J
  REAL (8) :: DX2
  COMPLEX (8) :: CDT, CAIM, CAI0
!   
  CDT = DT/CI       ! Generating the Coefficients for the
  DX2 = DX*DX       ! C-N method (to solve the spatial part)
  CAIPMX = CDT/(2.0D0*DX2)
  CAI0 = 1.0D0 - CDT/DX2
  CAL(1) = 1.0D0
  CGA(1) = -1.D0/(CAI0+CAIPMX-CDT/(4.D0*DX*X(1)))
  DO J = 1, NX
     CTT(J) = CDT/(4.0D0*DX*X(J))
     CAIMX(J) = CAIPMX - CTT(J)
     CAIM = CAIPMX + CTT(J)
     CAL(J+1) = CGA(J)*CAIM
     CGA(J+1) = -1.0D0/(CAI0+(CAIPMX-CDT/(4.0D0*DX*X(J+1)))*CAL(J+1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT)
! Solves the partial differential equation with the potential and the
! nonlinear term.      
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : CI, V, G
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(0:N) :: P, P2, TMP1D
!   
  P = ABS(CP)
  P2 = P*P
  TMP1D = DT*(V+G*P2)
  CP = CP*EXP(-CI*TMP1D)
END SUBROUTINE CALCNU

SUBROUTINE LU(CP)
! Solves the partial differential equation only with the space
! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : N, NX
  USE CN_DATA
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  COMPLEX (8), DIMENSION(N) :: CBE
  COMPLEX (8) :: CXX
  INTEGER :: I
! 
  CBE(1) = 0.D0
  DO I = 1, NX
     CXX = CP(I)-(CP(I+1)-2.0D0*CP(I)+CP(I-1))*CAIPMX-CTT(I)*(CP(I+1)-CP(I-1))
     CBE(I+1) = CGA(I)*(CAIMX(I)*CBE(I)-CXX)
  END DO
  CP(N) = 0.0D0
  DO I = N, 1, -1
     CP(I-1) = CAL(I)*CP(I) + CBE(I)
  END DO      
END SUBROUTINE LU

SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to
! unity.
  USE COMM_DATA, ONLY : N, PI
  USE GPE_DATA, ONLY : DX, X
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
  !----------------------------------------------------------------------   
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
  !----------------------------------------------------------------------
  REAL (8), DIMENSION(0:N) :: P, P2
!   
  P = ABS(CP)
  P2 = P*P
  ZNORM = SQRT(2.0D0*PI*SIMP(X*P2, DX))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(CP, RMS)
! Calculates the root mean square radius RMS.
  USE COMM_DATA, ONLY : N, PI
  USE GPE_DATA, ONLY : DX, X3
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: RMS
  !----------------------------------------------------------------------
   INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
  !----------------------------------------------------------------------
  REAL (8), DIMENSION(0:N) :: P, P2
!   
  P = ABS(CP)
  P2 = P*P
  RMS = SQRT(2.0D0*PI*SIMP(X3*P2, DX))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function defined at N+1 points at steps of DX, V is the potential and
!  G is the nonlinearity.
  USE COMM_DATA, ONLY : N, PI
  USE GPE_DATA, ONLY : DX, X, V, G
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
  !----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT(DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
  !----------------------------------------------------------------------
  INTERFACE
    PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
  !----------------------------------------------------------------------
  REAL (8), DIMENSION(0:N) :: P, DCP, P2, DP2, TMP1D, EMP1D
! 
  P = ABS(CP)
  DCP = DIFF(P, DX)
  P2 = P*P
  DP2 = DCP*DCP
  TMP1D = (V + G*P2)*P2 + DP2
  EMP1D = (V + G*P2/2.0D0)*P2 + DP2
  MU = 2.0D0*PI*SIMP(X*TMP1D, DX)
  EN = 2.0D0*PI*SIMP(X*EMP1D, DX)
END SUBROUTINE CHEM

PURE FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
! 
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN 
  F2 = F(2)
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
END FUNCTION SIMP

SUBROUTINE WRITE_DENSITY(FUNIT, U2)
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : X
  IMPLICIT NONE
  INTEGER, INTENT(IN) :: FUNIT
  REAL (8), DIMENSION(0:), INTENT(IN) :: U2
  INTEGER :: I
!
  DO I = 0, N
    WRITE(FUNIT, 999) X(I), U2(I)
  END DO
  999 FORMAT(F12.4, E17.7E3)
END SUBROUTINE WRITE_DENSITY

PURE FUNCTION DIFF(P, DX) RESULT (DP)
! Computes the first derivative DP of P using
! Richardsonextrapolation formula. The derivative at the
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
!   
  N = SIZE(P) - 1
  DP(0) = 0.0D0
  DP(1) = (P(2) - P(0))/(2.0D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  !DP(2:N-2) = (P(0:N-4)-8.0D0*P(1:N-3)+8.0D0*P(3:N-1)-P(4:N))/(12.0D0*DX)
  DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  DP(N) = 0.0D0
END FUNCTION DIFF

!# File name : realcir.f90


==> BEC-GP-OMP/f_programs/src/realsph.f90 <==
!#  File name : realsph.f90	!# Last modified : 14 Mar 2016
!#  Fortran program for Gross-Pitaevskii equation in three-dimensional 
!#  spherically-symmetric trap by real time propagation (Fortran 90/95 Version)
!
!# BEC-GP-OMP codes are developed and (c)opyright-ed by:
!#
!# Luis E. Young-S., Sadhan K. Adhikari
!# (UNESP - Sao Paulo State University, Brazil)
!#
!# Paulsamy Muruganandam
!# (Bharathidasan University, Tamil Nadu, India)
!#
!# Dusan Vudragovic, Antun Balaz
!# (Scientific Computing Laboratory, Institute of Physics Belgrade, Serbia)
!#
!# Public use and modification of this code are allowed provided that the 
!# following three papers are cited:
!#
!# [1] L. E. Young-S. et al., Comput. Phys. Commun. 204 (2016) 209. 
!# [2] P. Muruganandam, S. K. Adhikari, Comput. Phys. Commun. 180 (2009) 1888.
!# [3] D. Vudragovic et al., Comput. Phys. Commun. 183 (2012) 2021.
!#
!# The authors would be grateful for all information and/or comments
!# regarding the use of the code.
!
!# To compile :
!# (1) Intel Fortran Compiler
! ifort -O3 -parallel -par-report -V -mcmodel medium -shared-intel 
!
!# (2) GNU Fortran (gfortran)
! gfortran -O3 -fopenmp
!
MODULE COMM_DATA
! N : Number of space mesh points
  INTEGER, PARAMETER :: N = 2000, NX = N-1
! NSTP : Number of iterations to introduce the nonlinearity. 
! NSTP=0 reads the wave function, /=0 calculates the wave function.
! NPAS : Number of subsequent iterations with fixed nonlinearity.
! NRUN : Number of final time iterations with fixed nonlinearity. 
  INTEGER, PARAMETER :: NSTP = 1000000, NPAS = 100, NRUN = 40000
END MODULE COMM_DATA
!
MODULE GPE_DATA
  USE COMM_DATA, ONLY : N
  REAL (8), PARAMETER :: PI = 3.14159265358979D0  
  REAL (8), PARAMETER :: AHO = 1.D-6     		 ! unit of length (= 1 MICRON)            
  REAL (8), PARAMETER :: Bohr_a0 =  5.2917720859D-11/AHO ! Bohr radius (scaled with AHO)
  COMPLEX (8), PARAMETER :: CI = (0.0D0, 1.0D0)		 ! Complex i
!   
  REAL (8), PARAMETER :: DX = 0.01D0, DT = 0.0001D0	 ! DX : Space step and DT : Time step
  INTEGER, PARAMETER  :: NATOMS = 2000			 ! Number of ATOMS
  REAL (8), PARAMETER :: AS = 94.351186D0*Bohr_a0	 ! Scattering length (in units of Bohr_a0) 
!   
  REAL (8), PARAMETER :: G0 =  4.D0*PI*AS*NATOMS	 ! G0 : 3-dimensional nonlinearity        
  REAL (8), PARAMETER :: GPAR = 0.5D0			 ! Change for dynamics
! 
! OPTION and XOP decides which equation to be solved. 
! OPTION=1 -> Solves -psi_xx+V(x)psi+G0|psi|^2 psi=i psi_t
! OPTION=2 -> Solves [-psi_xx+V(x)psi]/2+G0|psi|^2 psi=i psi_t
  INTEGER, PARAMETER :: OPTION = 2
! X(0:N) : Space mesh, V(0:N) : Potential
! CP(0:N) : Wave function (COMPLEX)
  REAL (8), DIMENSION(0:N) :: X, X2, V
  COMPLEX (8), DIMENSION(0:N) :: CP
  REAL (8) :: G, XOP
END MODULE GPE_DATA
!
MODULE CN_DATA
  USE COMM_DATA, ONLY : N, NX
  COMPLEX (8), DIMENSION(0:NX) :: CAL, CGA
  COMPLEX (8) :: CAIPM
END MODULE CN_DATA
!
PROGRAM GROSS_PITAEVSKII_SSCN_SPH
  USE COMM_DATA
  USE GPE_DATA
  IMPLICIT NONE
! Subroutine INITIALIZE() used to initialize the space mesh X(I), 
! potential V(I) and the initial wave function. Subroutine COEF() used to
! generate the coefficients for the Crank-Nicholson Scheme. The routine
! CALCNU() performs time progation for the non-derivative part and LU() performs
! time propagation of derivative part. NORM() calculates the norm and 
! normalizes the wave function, CHEM() and RAD() are used to calculate the 
! chemical potential, energy and the rms radius, respectively. The functions 
! DIFF(), used to calculate the space derivatives of the wave function used 
! in CHEM(). The function SIMP() does the integration by Simpson's rule.
!------------------------ INTERFACE BLOCKS -----------------------
  INTERFACE 
    SUBROUTINE INITIALIZE()
      IMPLICIT NONE
    END SUBROUTINE INITIALIZE
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE CALCNU(CP, DT)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(IN) :: DT
    END SUBROUTINE CALCNU
  END INTERFACE
!
  INTERFACE 
    SUBROUTINE LU(CP)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
    END SUBROUTINE LU
  END INTERFACE
!
  INTERFACE
    SUBROUTINE NORM(CP, ZNORM)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: ZNORM
    END  SUBROUTINE NORM
  END INTERFACE
!
  INTERFACE
    SUBROUTINE RAD(CP, RMS)
      IMPLICIT NONE
      COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
      REAL (8), INTENT(OUT) :: RMS
    END  SUBROUTINE RAD
  END INTERFACE
!
   INTERFACE
     SUBROUTINE CHEM(CP, MU, EN)
       IMPLICIT NONE
       COMPLEX (8), DIMENSION(0:), INTENT(IN) :: CP
       REAL (8), INTENT(OUT) :: MU, EN
     END  SUBROUTINE CHEM
   END INTERFACE
!------------------------ INTERFACE BLOCKS -----------------------
  INTEGER :: I, K
  REAL (8) :: GSTP, ZNORM, MU, EN, RMS, T, T1, T2
 INTEGER :: CLCK_COUNTS_BEG, CLCK_COUNTS_END, CLCK_RATE
!
  CALL SYSTEM_CLOCK ( CLCK_COUNTS_BEG, CLCK_RATE )
  CALL CPU_TIME(T1)
  SELECT CASE (OPTION)
    CASE (1)
      XOP = 1.0D0
    CASE (2)
      XOP = 2.0D0
    CASE (:0,3:)
      PRINT *, 'ERROR: Wrong OPTION', OPTION
      STOP
  END SELECT
!   
! INITIALIZE() initializes the starting normalized wave function 'CP' and
! harmonic oscillator potential V
  CALL INITIALIZE()
! COEF() defines the coefficients of Crank-Nicholson Scheme.
  CALL COEF()
!   
  OPEN(7, FILE = 'realsph-out.txt')
  WRITE(7,900) OPTION
  WRITE(7,*)  
  WRITE(7,906) NATOMS, AHO  
  WRITE(7,907) AS/Bohr_a0   
  WRITE(7,903) G0   
  WRITE(7,*)    
  WRITE(7,901) N
  WRITE(7,908) DX   
  WRITE(7,902) NSTP, NPAS, NRUN  
  WRITE(7,904) DT 
  WRITE(7,*)
  WRITE(7, 1012) GPAR 
  WRITE(7,*)
  WRITE(7, 1001)
  WRITE(7, 1002)
  WRITE(7, 1001)  
  900 FORMAT(' Real time propagation spherically-symmetric trap,   OPTION = ',I3 )
  906 FORMAT('  Number of Atoms N =',I10,', Unit of length AHO =',F12.8,' m')
  907 FORMAT('  Scattering length a = ',F11.6,'*a0')
  903 FORMAT('  Nonlinearity G = ', F16.6)  
  901 FORMAT(' # Space Stp:  N = ', I8)
  908 FORMAT('  Space Step: DX = ', F10.6)
  902 FORMAT(' # Time Stp : NSTP = ',I9,', NPAS = ',I9,', NRUN = ',I9)
  904 FORMAT('   Time Step:   DT = ', F10.6)
  1012 FORMAT(' * Change for dynamics: GPAR = ',F11.3, ' *')
  1001 FORMAT (19X,'-----------------------------------------------------')
  1002 FORMAT (20X, 'Norm', 6X, 'Chem', 8X, 'Ener/N', 6X, '<r>', 6X, '|Psi(0)|^2')   
!   
!   OPEN(1, FILE = 'imagsph-den-init.txt')
!  	DO I = 0, N ! write the initial wave function
!  		IF(I.NE.0)   WRITE(1,905) X(I), (Abs(CP(I))/X(I))**2
! 		IF(I.EQ.0)   WRITE(1,905) X(I), (Abs(CP(I))/X(I))**2
!  	END DO
!   CLOSE(1)
!
  IF (NSTP /= 0) THEN   
    GSTP = XOP*G0/DFLOAT(NSTP)
    G = 0.D0
    CALL NORM(CP, ZNORM)	! NORM() calculates and restore normalization
    CALL CHEM(CP, MU, EN)	! CHEM() calculates the chemical potential MU and energy EN.
    CALL RAD(CP, RMS)		! RAD() calculates the r.m.s radius RMS
    WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, (ABS(CP(1)/X(1)))**2
! 
    DO K = 1, NSTP		! NSTP iterations to introduce the nonlinearity
      G = G + GSTP
      CALL CALCNU(CP, DT)	! CALCNU() performs time propagation with non-derivative parts.
      CALL LU(CP)		! LU() performs the time iteration with space derivative alone.
    END DO
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RMS)
    WRITE (7, 1004) ZNORM, MU/XOP, EN/XOP, RMS, (ABS(CP(1)/X(1)))**2
    1004 FORMAT('After NSTP iter.:',F11.4, F12.4, F12.4, 2F11.3)
!   
! 	 OPEN(2, FILE = 'imagsph-den-nstp.txt')
! 	 DO I = 0, N 
!   	  IF(I.NE.0) WRITE(2,905) X(I), (Abs(CP(I))/X(I))**2
!   	  IF(I.EQ.0) WRITE(2,905) X(I), (Abs(CP(I))/X(I))**2
!	  END DO
! 	 CLOSE(2)
! 
  ELSE
    G = XOP*G0
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RMS)
    WRITE (7, 1003) ZNORM, MU/XOP, EN/XOP, RMS, (ABS(CP(1)/X(1)))**2  
  END IF
!   
  T = 0.D0  
  IF((NPAS /= 0).OR.(NRUN /= 0)) OPEN(8, FILE = 'realsph-dyna.txt')
!
  DO K = 1, NPAS ! NPAS iterations transient
     T = T + DT
     CALL CALCNU(CP, DT)
     CALL LU(CP)
     IF (MOD(K,100).EQ.0) THEN    
        CALL RAD(CP, RMS)
        WRITE(8,905) T*XOP, RMS 
     END IF
  END DO
  IF(NPAS /= 0)THEN 
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RMS)
    WRITE (7, 1005) ZNORM, MU/XOP, EN/XOP, RMS, (ABS(CP(1)/X(1)))**2
    1005 FORMAT('After NPAS iter.:',F11.4, F12.4, F12.4, 2F11.3)
  END IF    
!     
  OPEN(3, FILE = 'realsph-den.txt')
    DO I = 0, N
    IF(I.NE.0)   WRITE(3,905) X(I), (Abs(CP(I))/X(I))**2
    IF(I.EQ.0)   WRITE(3,905) X(I), (Abs(CP(1))/X(1))**2
    END DO
  CLOSE(3)
! 
!  The following line defines a problem which is studied in the time evolution.  
  G = GPAR*G          
!   
  DO K = 1, NRUN ! NRUN iterations to study nonlinear dynamics
     T = T + DT
     CALL CALCNU(CP, DT)
     CALL LU(CP)
     IF (MOD(K,100).EQ.0) THEN    
        CALL RAD(CP, RMS)
        WRITE(8,905) T*XOP, RMS 
     END IF
  END DO
  ClOSE(8)
  IF(NRUN /= 0)THEN  
    CALL NORM(CP, ZNORM)
    CALL CHEM(CP, MU, EN)
    CALL RAD(CP, RMS)
    WRITE (7, 1015) ZNORM, MU/XOP, EN/XOP, RMS, (ABS(CP(1)/X(1)))**2
    1015 FORMAT('After NRUN iter.:',F11.4, F12.4, F12.4, 2F11.3)
!   
!  OPEN(4, FILE = 'imagsph-den-nrun.txt')
!  DO I = 0, N 
!     IF(I.NE.0) WRITE(4,905) X(I), (Abs(CP(I))/X(I))**2
!     IF(I.EQ.0) WRITE(4,905) X(I), (Abs(CP(I))/X(I))**2
!  END DO
!  CLOSE(4)
! 
  END IF    
!     
  CALL SYSTEM_CLOCK (CLCK_COUNTS_END, CLCK_RATE)
  CALL CPU_TIME(T2)
  WRITE (7, 1001)
  WRITE (7,*)
  WRITE (7,'(A,I7,A)') ' Clock Time: ', (CLCK_COUNTS_END - CLCK_COUNTS_BEG)/INT (CLCK_RATE,8), ' seconds'
  WRITE (7,'(A,I7,A)') '   CPU Time: ', INT(T2-T1), ' seconds' 
  CLOSE(7)
  1003 FORMAT ('Initial :    ', 4X, F11.4, F12.4, F12.4, 2F11.3)
  905 FORMAT(F12.6, F16.8)
!   
END PROGRAM GROSS_PITAEVSKII_SSCN_SPH

SUBROUTINE INITIALIZE()
! Routine that initializes the constant and variables.
! Calculates the potential term V and the initial wave function CP
  USE COMM_DATA
  USE GPE_DATA
  IMPLICIT NONE
  REAL (8) :: PI4,TX,TMP
  INTEGER :: J
!   
  PI4 = SQRT(PI*SQRT(PI)) ! (PI)^(3/4)
  FORALL (J=0:N) X(J) = J*DX
  X2 = X*X
!   
  V = X2
  IF (NSTP == 0) THEN
    WRITE(*,'(a)') "Run the program using the input file to read. e.g.: ./real1d < imagsph-den.txt"
     DO J = 0,N
        READ (*,*)TX, TMP	  !READ OUTPUT of IMAGTIME PROGRAM WITH SAME PARAMETERS 
        CP(J) = SQRT(TMP)
     END DO
  ELSE 
  CP = X*EXP(-X2/2.0D0)/PI4
  END IF

END SUBROUTINE INITIALIZE

SUBROUTINE COEF()
! Calculates the coefficients needed in subroutine LU.
  USE COMM_DATA
  USE GPE_DATA, ONLY : DX, DT, CI
  USE CN_DATA
  IMPLICIT NONE
  INTEGER :: J
  REAL (8) :: DX2
  COMPLEX (8) :: CDT, CAI0
!   
  CDT = DT/CI       ! Generating the Coefficients for the
  DX2 = DX*DX       ! C-N method (to solve the spatial part)
  CAIPM = CDT/2.0D0/DX2
  CAI0 = 1.D0-CDT/DX2
  CAL(NX) = 0.0D0
  CGA(NX) = -1.0D0/CAI0
  DO J = NX, 1, -1
     CAL(J-1) = CGA(J)*CAIPM
     CGA(J-1) = -1.0D0/(CAI0+CAIPM*CAL(J-1))
  END DO
END SUBROUTINE COEF

SUBROUTINE CALCNU(CP, DT)
! Solves the partial differential equation with the potential and the
! nonlinear term.      
  USE GPE_DATA, ONLY : X2, V, G, CI
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(IN) :: DT
  REAL (8), DIMENSION(1:SIZE(CP)-1) :: TMP1D, P, P2
!   
  P = ABS(CP(1:))
  P2 = P*P/X2(1:)
  TMP1D = DT*(V(1:)+G*P2)
  CP(1:) = CP(1:)*EXP(-CI*TMP1D)
END SUBROUTINE CALCNU

SUBROUTINE LU(CP)
! Solves the partial differential equation only with the space
! derivative term using the Crank-Nicholson method
  USE COMM_DATA, ONLY : N, NX
  USE CN_DATA
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  COMPLEX (8), DIMENSION(0:NX) :: CBE
  COMPLEX (8) :: CXX
  INTEGER :: I
!   
  CBE(NX) = CP(N)
  DO I = NX, 1, -1
     CXX = CP(I)-(CP(I+1)-2.0D0*CP(I)+CP(I-1))*CAIPM
     CBE(I-1) = CGA(I)*(CAIPM*CBE(I)-CXX)
  END DO
  CP(0) = 0.0D0
  DO I = 0, NX
     CP(I+1) = CAL(I)*CP(I)+CBE(I)
  END DO
END SUBROUTINE LU

SUBROUTINE NORM(CP, ZNORM)
! Calculates the normalization of the wave function and sets it to
! unity.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DX, PI
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: ZNORM
!-----------------------------------------------------------  
  INTERFACE
    FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------  
  REAL (8), DIMENSION(0:N) :: P, P2
!   
  P = ABS(CP)
  P2 = P*P
  ZNORM = SQRT(4.0D0*PI*SIMP(P2, DX))
  CP = CP/ZNORM
END SUBROUTINE NORM

SUBROUTINE RAD(CP, RMS)
! Calculates the root mean square radius RMS.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DX, X2, PI
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(INOUT) :: CP
  REAL (8), INTENT(OUT) :: RMS
!-----------------------------------------------------------  
  INTERFACE
    FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------  
  REAL (8), DIMENSION(0:SIZE(CP)-1) :: P, P2
!   
  P = ABS(CP)
  P2 = X2*P*P
  RMS = SQRT(4.0D0*PI*SIMP(P2, DX))
END SUBROUTINE RAD

SUBROUTINE CHEM(CP, MU, EN)
!  Calculates the chemical potential MU and energy EN.  CP is the wave
!  function defined at N+1 points at steps of DX, V is the potential and
!  G is the nonlinearity.
  USE COMM_DATA, ONLY : N
  USE GPE_DATA, ONLY : DX, X2, V, G, PI
  IMPLICIT NONE
  COMPLEX (8), DIMENSION(0:), INTENT(IN) :: CP
  REAL (8), INTENT(OUT) :: MU, EN
!-----------------------------------------------------------  
  INTERFACE
    PURE FUNCTION DIFF(P, DX) RESULT(DP)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: P
      REAL (8), INTENT(IN) :: DX
      REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
    END FUNCTION DIFF
  END INTERFACE
!-----------------------------------------------------------  
  INTERFACE
    FUNCTION SIMP(F, DX) RESULT (VALUE)
      IMPLICIT NONE
      REAL (8), DIMENSION(0:), INTENT(IN) :: F
      REAL (8), INTENT(IN) :: DX
      REAL (8) :: VALUE
    END FUNCTION SIMP
  END INTERFACE
!-----------------------------------------------------------  
  REAL (8), DIMENSION(0:N) :: DCP, P, TMP1D
  REAL (8), DIMENSION(N) :: DP2, P2, GP2
!   
  P = ABS(CP)
  DCP = DIFF(P, DX)
  P2 = P(1:)*P(1:)
  DP2 = DCP(1:)*DCP(1:)
  GP2 = G*P2
  TMP1D(0) = DP2(1)
  TMP1D(1:) = (V(1:) + GP2/X2(1:))*P2 + DP2
  MU = 4.0D0*PI*SIMP(TMP1D, DX)
  TMP1D(1:) = (V(1:) + GP2/X2(1:)/2.0D0)*P2 + DP2
  EN = 4.0D0*PI*SIMP(TMP1D, DX)
END SUBROUTINE CHEM

FUNCTION SIMP(F, DX) RESULT (VALUE)
! Does the spatial integration with Simpson's rule.
! N refer to the number of integration points, DX space step, and
! F is the function to be integrated.
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: F
  REAL (8), INTENT(IN) :: DX
  REAL (8) :: VALUE
  REAL (8) :: F1, F2
  INTEGER :: I, N
!   
  N = SIZE(F) - 1
  F1 = F(1) + F(N-1) ! N EVEN 
  F2 = F(2)
  DO I = 3, N-3, 2
     F1 = F1 + F(I)
     F2 = F2 + F(I+1)
  END DO
  VALUE = DX*(F(0) + 4.0D0*F1 + 2.0D0*F2 + F(N))/3.0D0
END FUNCTION SIMP

PURE FUNCTION DIFF(P, DX) RESULT (DP)
! Computes the first derivative DP of P using
! Richardsonextrapolation formula. The derivative at the
! boundaries are assumed to be zero
  IMPLICIT NONE
  REAL (8), DIMENSION(0:), INTENT(IN) :: P
  REAL (8), INTENT(IN) :: DX
  REAL (8), DIMENSION(0:SIZE(P)-1) :: DP
  INTEGER :: I, N
  N = SIZE(P) - 1
  DP(0) = 0.0D0
  DP(1) = (P(2) - P(0))/(2.0D0*DX)
  FORALL(I=2:N-2)
    DP(I) = (P(I-2)-8.0D0*P(I-1)+8.0D0*P(I+1)-P(I+2))/(12.0D0*DX)
  END FORALL
  DP(N-1) = (P(N) - P(N-2))/(2.0D0*DX)
  DP(N) = 0.0D0
END FUNCTION DIFF

!# File name : realsph.f90

